Source Elimination, Covariance Geometry, and Calibration for Inverse Problems with Latent Perturbations

We study quadratic source relaxation and replicate calibration in PDE inverse problems. Eliminating a coercively penalized latent source in a Hilbert space yields a finite-dimensional quadratic involving measurement covariance and compressed source geometry. This deterministic profile differs from Gaussian marginal likelihood, constrained source fitting, and local statistical optimality. The calibration target is K = G + GSG. For IID symmetric matrix-valued replicates with mean G and finite second moments, we construct an unbiased order-two cross-replicate estimator and derive its Hoeffding variance decomposition. For fixed S, or independently learned S, positive-semidefinite projection gives an admissible inverse weight with mean-square error of order n^{-1}. Under strong convexity, this rate controls reconstruction error relative to an oracle frozen-weight estimator, not the true coefficient. A one-dimensional reciprocal elliptic example gives an excitation-receiver protocol; its Green matrix is an observation-map energy Gram. A fixed-reference Hilbert formulation clarifies the construction and coefficient derivatives. We distinguish candidate-dependent exact relaxation from reference-frozen calibration, and discuss optimistic bilevel existence and local smooth-branch hypergradients. Three limited illustrations cover synthetic elliptic calibration, a hypothetical seismic-motivated RMSE-margin calculation, and synthetic one-dimensional Helmholtz calibration. They are not empirical reconstruction studies and establish no practical superiority, physical covariance recovery, or general improvement in nonlinear inverse-problem optimization.

==> anc/CONTENTS.txt <==
Ancillary material inventory

- elliptic_example_v2/: synthetic 1D elliptic calibration source script, CSV results, requirements, README and verification note.
- seismic_example_v2/: hypothetical seismic-motivated RMSE margin script, CSV values, requirements, README and verification note.
- helmholtz_example/: synthetic 1D Helmholtz calibration source script, trial-level CSV, summary CSV, diagnostics JSON, weights NPZ, requirements, README and verification note.
- verification/: finite-dimensional algebra/statistics verification scripts, requirements and outputs.

The integrated manuscript contains the full scientific text and includes the three vector PDF figures from the source package. LaTeX fragments, duplicate PDFs/PNGs, and the compiled manuscript PDF are intentionally not included in this ancillary directory.


==> anc/EXECUTION_CHECKS.txt <==
Independent execution checks for this arXiv package

- Elliptic example: script completed successfully under Python 3.13.5 / NumPy 2.3.5 / Matplotlib 3.10.8. Regenerated numeric outputs agree with the supplied CSV to within 5.5e-20; the archived CSV was retained to remain paired with the supplied vector figure.
- Seismic-margin example: script completed successfully; regenerated CSV is byte-identical to the supplied CSV.
- Helmholtz example: script completed successfully; trial CSV, summary CSV, diagnostics JSON, and weights NPZ are byte-identical to the supplied data files.
- Finite-dimensional verification suite: all 11 check groups passed under Python 3.13.5 / NumPy 2.3.5.

These are reproducibility checks of the supplied scripts and finite-dimensional tests; they do not validate the synthetic observation models for physical acquisitions or establish reconstruction performance.


==> anc/README.md <==
# Ancillary material for the V10 manuscript

This directory contains the executable scripts, numerical data, environment requirements, and verification notes for the three numerical illustrations, together with the finite-dimensional algebra-verification suite cited in the manuscript.

## Numerical illustrations

Each example directory is self-contained. The requirements select NumPy/Matplotlib versions for Python 3.11-3.13. From that directory, install its requirements and run its script:

```sh
python -m pip install -r requirements.txt
python elliptic_calibration.py
```

The corresponding scripts are `seismic_margin.py` and `helmholtz_calibration.py` in their respective directories. Each script writes its regenerated tables and figures into its working directory. The vector PDF figures used by the article are included separately with the manuscript source; duplicate figure PDFs and PNG previews are therefore not repeated here.

- `elliptic_example_v2/`: synthetic one-dimensional elliptic calibration; the script generates the empirical RMS comparisons from repeated Gaussian matrix-level sessions.
- `seismic_example_v2/`: hypothetical RMSE-margin calculation. It does not simulate seismic data, run a PDE inversion, or estimate RMSE from measurements.
- `helmholtz_example/`: synthetic one-dimensional Helmholtz calibration experiment with trial-level data and diagnostics. The model adds noise directly to the realified Gram; it does not simulate raw sensor noise or a nonlinear inversion solver.

The full example text is integrated into the V10 manuscript. The separate LaTeX fragments from the development packages are intentionally not included here.

## Algebra and statistics verification

The `verification/` directory contains `verify_revised_v4.py`, its legacy helper, the environment requirements, and the recorded verification output. Run it from that directory:

```sh
python -m pip install -r requirements_v4.txt
OPENBLAS_NUM_THREADS=1 python verify_revised_v4.py
```

The checks are finite-dimensional algebra and finite-support expectation tests. They do not replace proofs of infinite-dimensional statements or establish reconstruction performance.


==> anc/SHA256SUMS.txt <==
48d3e8ede673d53f72da8b0d6e2c5b6c68348cd4b6695226a74ddf5025c16466  anc/CONTENTS.txt
cb5f9738d6071bf6ce23a6fbe46fd2b7f938b0368876f2c373788129cce5b392  anc/EXECUTION_CHECKS.txt
b64741f49898ab5d0f9ee08e44c8a10d0e071ebd1f090d8230dc4bf8538b575f  anc/README.md
abe0004e107a46e669b03faa550add4fd890ebcf65e00ff4d9d4f5af56c660c5  anc/elliptic_example_v2/README.md
146f109cbc03683416b6bd506c852469afa11cffefaab020fb38aaccbe7233ef  anc/elliptic_example_v2/VERIFICATION.md
f87a888750321591c064377c188ab95b87f58448d50fab56744636ed652b9ad0  anc/elliptic_example_v2/elliptic_calibration.py
110091c0a69742030c64b699d43bfc51bc2ffc72b51b47b58839f78059fe0d32  anc/elliptic_example_v2/elliptic_results.csv
06b4819ad459e300fdb5f712c001cfa1256dbb872a4b7ed8c86c08e3576cb252  anc/elliptic_example_v2/requirements.txt
a41c6093c578c406302266c53ec35bbd6895c9056e95db84955634789498e143  anc/helmholtz_example/README.md
d850b8681c1b963369186f80449e3a81f1d33714f84914b3b58d0dafbb8791ea  anc/helmholtz_example/VERIFICATION.md
a1d07c5ddeb13b7e7847e24f548a8566dedadaaba9aa0bdeb8d4ac2972b28ed3  anc/helmholtz_example/calibration_trials.csv
1707f0dbf33fa7ac174dee15024592a5c50065e1a877f656b896a0bc41e46653  anc/helmholtz_example/diagnostics.json
5967d408688c401f5b8dddf5e75a7c260135a567946e0645aef85a07bc2be384  anc/helmholtz_example/helmholtz_calibration.py
06b4819ad459e300fdb5f712c001cfa1256dbb872a4b7ed8c86c08e3576cb252  anc/helmholtz_example/requirements.txt
f65c18a94cd31cd02be017c4f70c77192046bc9c2dacf9b3f9e951b1e30f255d  anc/helmholtz_example/summary.csv
390f2030fa0f46241d5d7a3491362dc549b2648fa6d9d4c45c15ee421c4dfe82  anc/helmholtz_example/weights.npz
f2ee17f62ee2e2b04eced5db8d0aca3807096ab26a7be77efcc2124d5cc1596e  anc/seismic_example_v2/README.md
e1bda1fa6f98baa6469d36f1cbc1a3411b652c9a399ff3cf92ff4834f4242c21  anc/seismic_example_v2/VERIFICATION.md
c1ced0a31cda713fa7931e29da931e50c2e52f422a6b8c435322d331d58b3fc7  anc/seismic_example_v2/requirements.txt
9e219d02e24ca55d03694cce9a7dd244145d1dd5999c84c3f679ef6f34bad5ab  anc/seismic_example_v2/seismic_margin.csv
18fbb27b1c378c606227981bbdad867f11b09c7a46c13ff56c998722ee03c2eb  anc/seismic_example_v2/seismic_margin.py
0c5017e6a373b2830ed005f9e1d5ba5050f7aeb7ade8922b564e0e3a4b663144  anc/verification/README_v4.md
1a60c8abd246625eda5b41daaa27583ef39aca56822ef51411a37464caf0fea6  anc/verification/legacy_algebra_checks.py
caff475ae330485b25b677d572c5ee2a4afecdca507c5c703ef6c88a3827ac6c  anc/verification/requirements_v4.txt
69c9e493500f72526dce88cebbf314298be0ab753d3cd56d5f1e7ce2352f89ba  anc/verification/verification_revised_v4.txt
78577cfb8963193b6dd07a0890a500f8388f23e2f1c141358d0eb650132a12b4  anc/verification/verify_revised_v4.py
44e1030336824713ca9fcec1bc1c28c6bf3194f941b43cb1e8fae5e2753c3d1a  elliptic_example_v2/elliptic_calibration.pdf
c9651d2f7bb770fad2b47c603d1a398187927e4d91f2c1fd0e54ba0b35276f9a  helmholtz_example/helmholtz_landscape.pdf
2360f4c6c4c3abfa2a14025d1728cae3a2958e57c8603d2eee34bbca7bb3b737  seismic_example_v2/seismic_margin.pdf
bd03e706a590e8d86ca0caefc40bef3b8a3bc037aa7a64c2fd0364712e7d171b  theoretical_arxiv_paper_revised_v10.tex


==> anc/elliptic_example_v2/README.md <==
# Synthetic one-dimensional elliptic calibration experiment

This benchmark uses the exact Green response for a piecewise-constant coefficient. No PDE mesh or numerical PDE solve is used, so PDE discretization error does not enter the calibration comparison. The response/energy-Gram identity is the one discussed in van Leeuwen and Yang (2025, Section 3.1.2); this experiment illustrates calibration of a frozen inverse weight from repeated noisy responses.

## Reproduce

```sh
python -m pip install -r requirements.txt
python elliptic_calibration.py
```

The fixed-seed experiment uses 4,000 independently simulated trials for each of seven session counts, an 8-by-8 response matrix, Gaussian noise standard deviation 0.035, and scaling parameter 0.30. A session represents eight source excitations with eight receiver readings per excitation. The noise model is idealized: 36 independent Gaussian upper-triangular entries (including the diagonal) are drawn per session and mirrored, not 64 independent measurement errors.

For each trial and session count, the script samples the exact distribution of the mean of IID Gaussian sessions by drawing upper-triangular noise entries with standard deviation 0.035/sqrt(n) and mirroring them. This is distributionally identical to generating and averaging all n sessions, without storing them. The heatmaps show the first two and all 32 actual draws from a separate illustrative sequence. The exact response is used to generate the synthetic observations and score the errors, not as an input to the weight estimator beyond the simulated observations.

## Interpretation

The dashed curve bounds both population RMS Frobenius errors (scaled Gram and inverse weight), not individual trials. The inverse-weight error is bounded by the scaled-Gram error, which is in turn bounded by the scaled raw-mean error. The code checks both inequalities per trial, PSD admissibility, and the inverse identity. The empirical trend is consistent with the theoretical O(n^{-1/2}) upper rate; it does not establish a sharp rate.

No reconstruction data are used. This benchmark does not test reconstruction RMSE, retention of an oracle RMSE advantage, monotonicity or local-minimum persistence, dependent noise, session drift, or source calibration error. The vector figure used in the article is supplied with the manuscript source package.


==> anc/elliptic_example_v2/VERIFICATION.md <==
# Verification

- Re-executed the script with Python 3.13.5, NumPy 2.3.5, and Matplotlib 3.10.8. All script assertions passed, including positive definiteness of the exact Gram, PSD admissibility, the inverse identity, and both per-trial contraction inequalities.
- The regenerated numeric table agrees with the supplied CSV to within 5.5e-20 in absolute value; the supplied CSV was retained unchanged so it stays paired with the vector figure generated in the pinned reference environment. The tiny difference is limited to final floating-point formatting in `mc_se_weight`.
- The RMS bound concerns population RMS quantities, not individual trials or reconstruction error.
- The integrated V10 manuscript was compiled with the supplied vector PDF figure and the corresponding figure path resolved.
- These checks concern the synthetic calibration experiment and do not validate the idealized noise model for physical acquisitions.


==> anc/elliptic_example_v2/elliptic_calibration.py <==
#!/usr/bin/env python3
"""Reproduce the synthetic 1D elliptic calibration example (no PDE mesh)."""
from pathlib import Path
import csv
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

OUT = Path(__file__).resolve().parent
M, RHO, TAU, TRIALS = 8, 0.30, 0.035, 4000
NS = np.array([2, 4, 8, 16, 32, 64, 128])
SEED = 20261120


def resistance(x):
    # c0(x)=1 to the left of 1/2 and 2 to the right.
    return np.minimum(x, 0.5) + 0.5 * np.maximum(x - 0.5, 0)


def symmetric_noise(rng, shape, sd):
    i, j = np.triu_indices(M)
    vals = rng.normal(0, sd, (*shape, len(i)))
    z = np.zeros((*shape, M, M))
    z[..., i, j] = vals
    z[..., j, i] = vals
    return z


def psd_and_inverse(x):
    ev, u = np.linalg.eigh(x)
    p = np.maximum(ev, 0)
    ut = u.swapaxes(-1, -2)
    return (u * p[..., None, :]) @ ut, (u * (1 + p/RHO)[..., None, :]**-1) @ ut, ev[..., 0]


def rmse_and_se(sq):
    out = np.sqrt(sq.mean())
    return out, sq.std(ddof=1) / (2 * out * np.sqrt(sq.size))


def main():
    xs = np.arange(1, M+1)/(M+1)
    rs, end = resistance(xs), resistance(1.0)
    g = np.minimum.outer(rs, rs) - np.outer(rs, rs)/end
    eye = np.eye(M)
    w = np.linalg.solve(eye + g/RHO, eye)
    assert np.linalg.eigvalsh(g)[0] > 0
    g_check, w_check, _ = psd_and_inverse(g)
    np.testing.assert_allclose(g_check, g, atol=1e-14)
    np.testing.assert_allclose(w_check, w, atol=1e-14)

    illustration_seed, *mc_seeds = np.random.SeedSequence(SEED).spawn(1 + len(NS))
    rng = np.random.default_rng(illustration_seed)
    illustrative = g + symmetric_noise(rng, (32,), TAU)
    g2, _, _ = psd_and_inverse(illustrative[:2].mean(axis=0))
    g32, _, _ = psd_and_inverse(illustrative.mean(axis=0))
    rows = []
    for n, seed in zip(NS, mc_seeds):
        # Exact distribution of the mean of n IID Gaussian session matrices.
        xbar = g + symmetric_noise(np.random.default_rng(seed), (TRIALS,), TAU/np.sqrt(n))
        gh, wh, emin = psd_and_inverse(xbar)
        err_g = np.linalg.norm(gh-g, axis=(-2, -1))/RHO
        err_w = np.linalg.norm(wh-w, axis=(-2, -1))
        err_raw = np.linalg.norm(xbar-g, axis=(-2, -1))/RHO
        assert np.all(err_w <= err_g + 1e-12)
        assert np.all(err_g <= err_raw + 1e-12)
        assert np.linalg.eigvalsh(gh).min() > -1e-12
        np.testing.assert_allclose((eye+gh/RHO) @ wh, np.broadcast_to(eye, wh.shape), atol=2e-14)
        g_rmse, _ = rmse_and_se(err_g**2)
        w_rmse, w_se = rmse_and_se(err_w**2)
        rows.append(dict(n=int(n), trials=TRIALS, rmse_scaled_gram=g_rmse,
                         rmse_weight=w_rmse, mc_se_weight=w_se,
                         bound_rms=M*TAU/(RHO*np.sqrt(n)),
                         fraction_psd_projection_active=np.mean(emin < 0)))
    with (OUT/'elliptic_results.csv').open('w', newline='') as f:
        writer = csv.DictWriter(f, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)

    plt.rcParams.update({'font.size': 10, 'axes.spines.top': False,
                         'axes.spines.right': False, 'pdf.fonttype': 42,
                         'mathtext.fontset': 'dejavusans'})
    fig = plt.figure(figsize=(7.3, 5.8), layout='constrained')
    gs = fig.add_gridspec(2, 3, height_ratios=[1, 1.28])
    axes = [fig.add_subplot(gs[0, j]) for j in range(3)]
    vmin = min(x.min() for x in (g, g2, g32))
    vmax = max(x.max() for x in (g, g2, g32))
    for j, (ax, mat, title) in enumerate(zip(axes, (g, g2, g32), (
            r'(a) Exact response $G_0$', r'Projected mean, $n=2$', r'Projected mean, $n=32$'))):
        im = ax.imshow(mat, cmap='viridis', vmin=vmin, vmax=vmax, interpolation='nearest')
        ix = np.arange(M)
        ax.set_xticks(ix, ix+1, fontsize=8)
        if j == 0:
            ax.set_yticks(ix, ix+1, fontsize=8)
        else:
            ax.set_yticks([])
        ax.set_title(title, fontsize=10)
        ax.set_xlabel('Source index')
        if j == 0:
            ax.set_ylabel('Receiver index')
    fig.colorbar(im, ax=axes, label='Response', shrink=.82, pad=.02)
    ax = fig.add_subplot(gs[1, :])
    ax.set_title(r'(b) Calibration error over independent synthetic trials', loc='left')
    ax.loglog(NS, [r['bound_rms'] for r in rows], '--', color='#3d3d3d',
              label=r'Common RMS bound $m\tau/(\rho\sqrt{n})$')
    ax.loglog(NS, [r['rmse_scaled_gram'] for r in rows], 's-', color='#aa5214',
              label=r'Scaled Gram empirical RMS $\widehat G_n/\rho$')
    ax.loglog(NS, [r['rmse_weight'] for r in rows], 'o-', color='#007792',
              label=r'Inverse weight empirical RMS $\widehat A_n^{-1}$')
    ax.set_xticks(NS, NS)
    ax.set_xlabel(r'Full-matrix calibration sessions $n$')
    ax.set_ylabel('RMS Frobenius error')
    ax.set_yticks([.05, .10, .20, .40, .80], ['0.05', '0.10', '0.20', '0.40', '0.80'])
    ax.set_ylim(.047, .86)
    ax.grid(alpha=.22, which='major')
    ax.legend(loc='upper right', frameon=True, framealpha=.95, fontsize=9)
    fig.savefig(OUT/'elliptic_calibration.png', dpi=230)
    fig.savefig(OUT/'elliptic_calibration.pdf')


if __name__ == '__main__':
    main()


==> anc/elliptic_example_v2/elliptic_results.csv <==
n,trials,rmse_scaled_gram,rmse_weight,mc_se_weight,bound_rms,fraction_psd_projection_active
2,4000,0.5750871604177258,0.3185213041773701,0.0005956839522406387,0.6599663291074445,0.998
4,4000,0.4220655978228498,0.25008668722044186,0.00045238255347469563,0.46666666666666673,0.98425
8,4000,0.30993861468826434,0.19351677833776348,0.0003586038751884543,0.32998316455372223,0.89675
16,4000,0.22672092462331603,0.1473382809361973,0.0002887812377407994,0.23333333333333336,0.61175
32,4000,0.16397472088224088,0.1085142538335921,0.0002270374301964282,0.16499158227686112,0.211
64,4000,0.11643940522172849,0.07738582449178864,0.0001705597977744196,0.11666666666666668,0.02575
128,4000,0.08233146253471646,0.05462357914077276,0.00012159694177756359,0.08249579113843056,0.00075


==> anc/elliptic_example_v2/requirements.txt <==
numpy==1.26.4 ; python_version >= "3.11" and python_version < "3.13"
matplotlib==3.9.2 ; python_version >= "3.11" and python_version < "3.13"
numpy==2.3.5 ; python_version == "3.13"
matplotlib==3.10.8 ; python_version == "3.13"


==> anc/helmholtz_example/README.md <==
# Synthetic one-dimensional Helmholtz calibration experiment

This exploratory synthetic computational experiment studies whether independent calibration error preserves an oracle monotonicity interval. It adapts the analytic forward benchmark of van Leeuwen and Yang, *An Analysis of Constraint-Relaxation in PDE-Based Inverse Problems*, Section 3.3.3. The noise model acts directly on the Gram matrix; it does not simulate raw sensor noise, reproduce the reference paper's frequency-derivative calibration, or run a nonlinear inversion solver.

## Experiment

The constant sound speed lies in [0.5,1.5], with truth c=1. There are eight colocated sources/receivers at j/9 and k=40, with fixed noiseless test responses. The same residual, domain, and zero regularizer are used for ordinary least squares and both frozen-weight variants. The oracle and calibrated objectives differ only in the frozen weight.

The Hermitian energy Gram is computed analytically from the fields at the truth. Complex matrices are realified as [[Re G,-Im G],[Im G,Re G]], and residual columns are stacked as [Re; Im]. Each synthetic session produces a real-symmetric 16-by-16 matrix with the correct realified mean and independent Gaussian upper-triangular noise of standard deviation 0.12, mirrored across the diagonal. The sample mean is projected onto the PSD cone before forming the frozen inverse weight.

## Interval check and interpretation

The fixed interval is J=[1.114,1.130]. It was selected in an exploratory noiseless scan and held fixed across calibration samples. Analytic derivative bounds are used to control the derivative between grid nodes. The reported computations use standard floating-point arithmetic, not certified interval arithmetic.

There are 500 trials for each session count n in {4,16,64,256,1024,4096}. The pass counts measure whether the sufficient perturbation test succeeds, not the frequency of monotonicity or stationary points. Failure of the sufficient test is inconclusive; 0/500 does not prove loss of monotonicity, and 500/500 is not a probability-one result. The experiment does not establish global improvement, solver convergence, an oracle RMSE advantage, realistic session counts, or persistence of a local minimizer for the calibrated objective.

## Reproduce

```sh
python -m pip install -r requirements.txt
python helmholtz_calibration.py
```

The script regenerates the figure files, trial-level and summary CSVs, diagnostics JSON, and a NumPy archive of the scaled Gram and plotted frozen matrices. The vector PDF figure used in the article is supplied with the manuscript source package.


==> anc/helmholtz_example/VERIFICATION.md <==
# Verification

- Re-executed `helmholtz_calibration.py` with Python 3.13.5, NumPy 2.3.5, and Matplotlib 3.10.8. The trial-level CSV, summary CSV, diagnostics JSON, and NumPy weights archive are byte-identical to the supplied files.
- The script cross-checks the closed-form Hermitian Gram against independent split Gauss quadrature, verifies positive eigenvalues, checks analytic response derivatives by centered differences, verifies the complex/real oracle quadratic identity, and checks the ordinary objective endpoint signs.
- The exported pass counts and representative draw flags were checked, along with positive direct slopes and the rounded inequalities used in the manuscript. Inter-node bounds come from analytic derivative estimates evaluated in floating point, not interval arithmetic.
- The integrated V10 manuscript was compiled with the supplied vector PDF figure and the corresponding figure path resolved.
- This synthetic experiment does not validate the noise model for real acquisitions or certify a nonlinear solver.


==> anc/helmholtz_example/calibration_trials.csv <==
n,trial,operator_error,preprojection_min_eigenvalue,sufficient_condition
4,0,0.2769336025782061,-0.025498637628491336,False
4,1,0.24482742553954617,0.006382832665114626,False
4,2,0.2536902479849492,0.020549995698618883,False
4,3,0.13035562793649638,0.13852164933705244,False
4,4,0.1947708804130089,0.10913761499221475,False
4,5,0.23132736044096275,0.04709792605762931,False
4,6,0.28014611579261955,-0.01427104800275497,False
4,7,0.21914801967940092,0.05362955944764477,False
4,8,0.22245687099598233,0.08193934607763775,False
4,9,0.26438965459374497,-0.023512497240081344,False
4,10,0.22071091688208944,0.03490475140516599,False
4,11,0.18693312914774574,0.07912664345548402,False
4,12,0.12210929033496262,0.18761307024895713,False
4,13,0.21742084856912774,0.055166447512652234,False
4,14,0.21645986837613612,0.08460490553959554,False
4,15,0.18137091972030878,0.09134064402906011,False
4,16,0.2433207389809265,-0.0285752054293577,False
4,17,0.2548892701043082,0.04359367071623616,False
4,18,0.14475891566580315,0.13918643714280188,False
4,19,0.22077983092614883,0.03707217558920448,False
4,20,0.1841568698969468,0.09447913801131738,False
4,21,0.17624247511905589,0.1285565159450216,False
4,22,0.2288802587650785,0.053158427538862664,False
4,23,0.1846224715261738,0.12131271848804578,False
4,24,0.2082172814178546,0.05824023327399392,False
4,25,0.19627179412862608,0.048483358376407035,False
4,26,0.25017274001388545,0.02717946594169583,False
4,27,0.15279080832169706,0.09991776097901475,False
4,28,0.2654596080057212,-0.016418314744710217,False
4,29,0.21643585781724992,0.02820388196583161,False
4,30,0.16363143303848787,0.13067641343719463,False
4,31,0.14299075253973265,0.14490245974688634,False
4,32,0.18919308905421967,0.0741691319973519,False
4,33,0.23210996615971755,0.03580243106370933,False
4,34,0.1657515554847635,0.19171906217643744,False
4,35,0.2429447999557543,0.0207833999327862,False
4,36,0.17457946446565675,0.1089160981061953,False
4,37,0.11528686743612065,0.19140735511869367,False
4,38,0.1824789084704523,0.09847046872928113,False
4,39,0.23783146917698275,0.037197880528132776,False
4,40,0.22038506631760682,0.038241647401703056,False
4,41,0.14687319084821948,0.1708704218564923,False
4,42,0.20365606256908972,0.1305813001498877,False
4,43,0.17402875654141106,0.09785728017643212,False
4,44,0.2084465526139304,0.0563240560212807,False
4,45,0.1779738338616336,0.10159579814885113,False
4,46,0.20874276961021399,0.06028297993434756,False
4,47,0.2006793148209071,0.09293431720557031,False
4,48,0.22934808068267465,0.058605831395912134,False
4,49,0.19667535407825137,0.10282299102897659,False
4,50,0.24479702151534902,0.027763840694438793,False
4,51,0.16796951716302694,0.10247360675212477,False
4,52,0.17847966922959985,0.08461572349705966,False
4,53,0.18836457793189335,0.06989190199034308,False
4,54,0.21576310068654553,0.049236452932615846,False
4,55,0.17181544238211768,0.12596434166219625,False
4,56,0.2621011732355924,-0.02930916234763002,False
4,57,0.17170667460165412,0.10396065225464621,False
4,58,0.2529882969001702,-0.005606872972868878,False
4,59,0.16412535152557872,0.13490637423139928,False
4,60,0.22224736798411168,0.06397802763733326,False
4,61,0.18847463490246116,0.10473273802919461,False
4,62,0.15670579507640298,0.1211404690159675,False
4,63,0.20561517129389428,0.07989326415321478,False
4,64,0.1410344658596252,0.13155930960101064,False
4,65,0.1708345348659648,0.110918377674902,False
4,66,0.17669451310757597,0.12338820795793487,False
4,67,0.2182119156620566,0.057876998990198235,False
4,68,0.15977952824671549,0.1311219961459471,False
4,69,0.22949027623453017,0.058427438995528505,False
4,70,0.20442550302990184,0.06715995988995006,False
4,71,0.15988331483870488,0.1229740949531062,False
4,72,0.13823812931643134,0.12237306897822608,False
4,73,0.24112274949359913,0.032914875725461104,False
4,74,0.13407156623387328,0.20257988337798005,False
4,75,0.19727445540176586,0.07861327400927672,False
4,76,0.17384208093519854,0.11847793767194398,False
4,77,0.17531370488151043,0.10602613459341798,False
4,78,0.17636555349505267,0.13053970593517766,False
4,79,0.17321918424763816,0.08370919903182167,False
4,80,0.27815185525376157,0.003640634563812056,False
4,81,0.22124673411732865,0.08167679159881501,False
4,82,0.2189739614340997,0.07158052776083475,False
4,83,0.270085811000155,-0.02975736340328941,False
4,84,0.1583775573026805,0.12297974459879021,False
4,85,0.13966698446586093,0.14608523193491746,False
4,86,0.15209430985593791,0.1591711507180703,False
4,87,0.24563537198587715,0.026351891649502756,False
4,88,0.2153995331806869,0.07417475644939653,False
4,89,0.19136965420234275,0.08992172852100101,False
4,90,0.2116188095612504,0.06198158038142598,False
4,91,0.19994509861156678,0.13220954243491692,False
4,92,0.268333201143015,0.02813797739539692,False
4,93,0.18083933302590574,0.12328033358393901,False
4,94,0.15774539126157977,0.13112158044824312,False
4,95,0.24791691194635135,0.023872617398494046,False
4,96,0.21725362073470658,0.05319292307497893,False
4,97,0.17439195465661994,0.13139861789334026,False
4,98,0.23681161656903338,0.033284954142529063,False
4,99,0.23597944203080706,0.06156223089096692,False
4,100,0.22810291170123562,0.05186623224625755,False
4,101,0.18417202021687343,0.10938811120979132,False
4,102,0.16438370523135915,0.11287555374138891,False
4,103,0.25741505899301487,-0.03097422251562271,False
4,104,0.22602817299105601,0.049608250470617454,False
4,105,0.25039434265169286,0.012346098512467445,False
4,106,0.2310405691031402,0.0229437089853418,False
4,107,0.1607595879706281,0.11568151419535481,False
4,108,0.22040977127379352,0.07654290103604364,False
4,109,0.2380783417553574,0.05931071448829783,False
4,110,0.2727992552636289,0.005840920811647603,False
4,111,0.24493298529560448,0.00887783046515198,False
4,112,0.1882930210376524,0.09525148855502547,False
4,113,0.13918902793190985,0.1280154133183008,False
4,114,0.2632320408679362,-0.04677808292016309,False
4,115,0.157123310529243,0.11104830255104926,False
4,116,0.2481778020882108,0.023638447615668485,False
4,117,0.2309692745204972,0.06972180646773672,False
4,118,0.17991137155514564,0.12194907907821498,False
4,119,0.2520880497603117,0.052295774648817156,False
4,120,0.18874912914611885,0.06868199728078371,False
4,121,0.18037781373035178,0.08299924672016538,False
4,122,0.24908830364467216,-0.028902092112907955,False
4,123,0.16354265623011482,0.10322069985685178,False
4,124,0.20296756143790629,0.10028899622688901,False
4,125,0.22419403851236575,0.03392617783876249,False
4,126,0.15457831538943104,0.17125334259609962,False
4,127,0.24134393892899692,0.03900131129134826,False
4,128,0.17594347114129216,0.0865527331582342,False
4,129,0.20238212806819217,0.09403310771185738,False
4,130,0.2126139820044144,0.0694158871470778,False
4,131,0.26935638933810463,0.006234280138323667,False
4,132,0.16119764821410174,0.08158823818952132,False
4,133,0.23690408869767587,0.026064679409843285,False
4,134,0.28608356526303946,-0.007552202486682912,False
4,135,0.2959630645125749,0.0007269385016054648,False
4,136,0.13402481695349142,0.16691029288192938,False
4,137,0.2375924560270533,0.031092563203214203,False
4,138,0.2223534749362974,0.038128168747696596,False
4,139,0.14440251613456995,0.15855543666797672,False
4,140,0.2346959816651118,0.03262645628153532,False
4,141,0.2493845736429984,0.026602629475664233,False
4,142,0.2562192699730921,0.06306815037926707,False
4,143,0.14437418109886255,0.16070025292455264,False
4,144,0.17985568857374676,0.08006367168381878,False
4,145,0.26026205561920696,0.007424434628622366,False
4,146,0.1313641403311949,0.19534570335428603,False
4,147,0.2644203661226039,0.004307351385700986,False
4,148,0.175640085710799,0.10881554741410489,False
4,149,0.1863061078788221,0.16329535714180057,False
4,150,0.20319920275581216,0.04672728288709993,False
4,151,0.18740473718640605,0.07276242273758933,False
4,152,0.20403997593720968,0.03700370563117848,False
4,153,0.23251975990269527,0.08003537861034844,False
4,154,0.2100421464938115,0.06290706033430232,False
4,155,0.2132821038444307,0.0759031926180639,False
4,156,0.21384513155823315,0.04384359380969859,False
4,157,0.14859828985771845,0.15596922412091163,False
4,158,0.19729903948978397,0.06863507197926624,False
4,159,0.19675309523107493,0.06996151677413066,False
4,160,0.19569897563328842,0.07403007483481065,False
4,161,0.18980761143843083,0.06843847231253984,False
4,162,0.18798828766737952,0.14679141755396566,False
4,163,0.21950385461806876,0.02205462595336731,False
4,164,0.2484288294431942,0.0021821124825048,False
4,165,0.17633659411703967,0.1048965713234161,False
4,166,0.18640521929083972,0.09760529800350337,False
4,167,0.15522956474170713,0.1276051430460131,False
4,168,0.18435621690206216,0.11699657918751054,False
4,169,0.13708256005984576,0.16490301465570678,False
4,170,0.18134696213082635,0.11017589259278786,False
4,171,0.14408652143252443,0.14673472075990832,False
4,172,0.1802724199387235,0.09930434645573244,False
4,173,0.1986002985194185,0.0554987749668061,False
4,174,0.18201632546141291,0.07429276376856753,False
4,175,0.1378181964726909,0.18645092375115332,False
4,176,0.1759281043777267,0.11863184249063398,False
4,177,0.1987640141668148,0.06149601949481283,False
4,178,0.17730030361224364,0.07995490762275498,False
4,179,0.2288027789943463,0.04519053331844859,False
4,180,0.18293524977117367,0.10687059252708865,False
4,181,0.16606505864887353,0.10972720742634068,False
4,182,0.22349000902620342,0.04146891568278585,False
4,183,0.2499404220630374,-0.007061994792631935,False
4,184,0.20560324723518508,0.0668745620129625,False
4,185,0.24081535265924547,0.04643948669545998,False
4,186,0.18029398548257597,0.07501423092725173,False
4,187,0.17243059484641035,0.11913283666454873,False
4,188,0.1534163710324557,0.11366581526966875,False
4,189,0.21266664877157465,0.08457551221257419,False
4,190,0.20787445712613986,0.05929526383784765,False
4,191,0.20741635382427498,0.05239774906714726,False
4,192,0.23683847684055342,0.06756370510959958,False
4,193,0.1737653337233053,0.13349118142631577,False
4,194,0.2550815356377637,-0.01995793482479162,False
4,195,0.239562222428718,0.045746280228489165,False
4,196,0.2568682165962928,0.03061027701049391,False
4,197,0.21983917175662682,0.0711838013328466,False
4,198,0.25485598629760264,-0.05350769925467147,False
4,199,0.15925045582402478,0.12723991771280535,False
4,200,0.18747745604867566,0.13213950859967563,False
4,201,0.2520182750391926,0.029819205179482555,False
4,202,0.19587776721595065,0.0658256719091044,False
4,203,0.17644005930184375,0.07265940734841611,False
4,204,0.24417445495122866,0.029314852702653767,False
4,205,0.18416953299715896,0.11499369871967656,False
4,206,0.20310747731004833,0.06620966318795476,False
4,207,0.24885178766183372,0.02312616893087745,False
4,208,0.18344333402868093,0.08918693669451545,False
4,209,0.22128685840836787,0.039396668522304466,False
4,210,0.22011468807149193,0.06682212506239923,False
4,211,0.20619597479874402,0.12890306100340715,False
4,212,0.18657212270563883,0.13036775981994156,False
4,213,0.1452073908180581,0.1227156707786404,False
4,214,0.26370298531950886,0.020860094332122086,False
4,215,0.29690766621807607,-0.007550075694418566,False
4,216,0.2005778692561675,0.07597294578307016,False
4,217,0.19927581795141777,0.06326464059742874,False
4,218,0.2380175794388331,-0.03260114916047302,False
4,219,0.18347767376663088,0.1042134478586699,False
4,220,0.23689330107838513,0.05827455749999332,False
4,221,0.17290378221669428,0.0856342605829948,False
4,222,0.22520049249071777,0.04526691919815812,False
4,223,0.26311496845439986,0.004572753393210642,False
4,224,0.14506795134123648,0.11704680012120272,False
4,225,0.24717818345525694,-0.03508265472210217,False
4,226,0.19898244701872023,0.08849389281812452,False
4,227,0.1942056241880797,0.07702399549897374,False
4,228,0.22908173305662155,0.05926433118559304,False
4,229,0.21345386607441091,0.08632489639470892,False
4,230,0.19923267195540253,0.0939298614484852,False
4,231,0.17667412002633726,0.11769232078698354,False
4,232,0.21141819448286267,0.05943305762853131,False
4,233,0.28849467656096706,-0.007965753389582724,False
4,234,0.2833909681355907,-0.08151421194935964,False
4,235,0.1930014140206802,0.06674245810659603,False
4,236,0.25461032230271236,-0.004751645444979536,False
4,237,0.18658054035313923,0.10947462638441909,False
4,238,0.2280257071753034,0.06275879596752092,False
4,239,0.172067488630464,0.10999052516937811,False
4,240,0.19825563733852478,0.06327381090726772,False
4,241,0.15948337852624367,0.11691598797198736,False
4,242,0.20787993737326202,0.07884282556352688,False
4,243,0.18706638161548345,0.11960211367671242,False
4,244,0.25299128583163083,-0.03097644194714272,False
4,245,0.2534977250178011,0.019425107252824467,False
4,246,0.22529176313896343,0.04696527237309264,False
4,247,0.1507914801021454,0.1429347718257668,False
4,248,0.1642781039328699,0.1204254428570564,False
4,249,0.25500146683616065,-0.009053620818176017,False
4,250,0.24040420819375563,0.013436249108430665,False
4,251,0.26982318373551073,0.002933253788231198,False
4,252,0.24404669249238511,-0.0025850975718129565,False
4,253,0.16229001015365283,0.15678051589051178,False
4,254,0.20687536165938925,0.03870867776752264,False
4,255,0.22928982407964588,0.04482922489472116,False
4,256,0.18005645961392128,0.11355467305627907,False
4,257,0.23102867906767224,0.03649919443141736,False
4,258,0.2058979999359441,0.03745752027857979,False
4,259,0.18323774225852346,0.0800791765980993,False
4,260,0.18174880636886448,0.10274164096903989,False
4,261,0.2369656943341401,0.020577062620269593,False
4,262,0.18863547299659317,0.1045883368575019,False
4,263,0.20643949297529463,0.09437220015943064,False
4,264,0.20834106101942643,0.06511587614587125,False
4,265,0.17215279478312673,0.13980099015001937,False
4,266,0.23592445461299655,0.006689316168243898,False
4,267,0.2626413701233444,0.021028930221673178,False
4,268,0.18904476415560606,0.09936133029327256,False
4,269,0.1760546594583736,0.18754072010511882,False
4,270,0.18403279587074656,0.10549873430135608,False
4,271,0.17612976569059838,0.09828574863145612,False
4,272,0.25600115126572237,-0.0018246753556410839,False
4,273,0.27612897971898165,0.00876183013259468,False
4,274,0.1702135264300373,0.1002309667350164,False
4,275,0.18540977440274448,0.14519232730634174,False
4,276,0.17333002384031804,0.09461675173148695,False
4,277,0.17421694365927992,0.09640946134762715,False
4,278,0.21173673060527362,0.06496066051769783,False
4,279,0.18606777661986842,0.1441659863714872,False
4,280,0.2514334425564071,0.014903193735520041,False
4,281,0.21544670561385315,0.07774868302193515,False
4,282,0.19317070844691567,0.06905645763860119,False
4,283,0.19782972344956445,0.0612810378602147,False
4,284,0.1959021217319594,0.09031676739192417,False
4,285,0.2144970562719821,0.06009942612336211,False
4,286,0.19953579174799882,0.06926351626846619,False
4,287,0.23349138168987185,0.035412927208358216,False
4,288,0.1822641200324695,0.06983676884174149,False
4,289,0.18092162879228235,0.1165134236718607,False
4,290,0.250884633892682,-0.06991130414826208,False
4,291,0.23493774310507481,0.009576815501640005,False
4,292,0.17885272593124787,0.07982875919666785,False
4,293,0.23350583702681668,0.06185376436783246,False
4,294,0.16242708355603694,0.15078153415811976,False
4,295,0.20817485100045138,0.05020740202724316,False
4,296,0.25711845322347004,0.04389831760496638,False
4,297,0.18383624709853635,0.10029976807024847,False
4,298,0.15678849669059192,0.13249698074979754,False
4,299,0.2184640073632088,0.05207460185385807,False
4,300,0.20875074442391472,0.09050204397829345,False
4,301,0.1425949026928234,0.18750620889989852,False
4,302,0.24005768794712745,0.023057139018937647,False
4,303,0.18490610129497492,0.10971895233802476,False
4,304,0.1797172851238362,0.09983090972372079,False
4,305,0.20878460870347026,0.0676480663626149,False
4,306,0.2243492775102625,0.06505010197276931,False
4,307,0.22804987980332014,0.027978575395694292,False
4,308,0.2374116013222948,0.043816292906079024,False
4,309,0.1666920077281821,0.09614988054482054,False
4,310,0.2331164342673782,0.038388698533816865,False
4,311,0.16588434721008732,0.11051096832480449,False
4,312,0.20690369042945192,0.07021578992255922,False
4,313,0.17345602476823757,0.095878905181602,False
4,314,0.20927182490306037,0.058608020482984295,False
4,315,0.1649036042081508,0.1188607971523344,False
4,316,0.21967420959249048,0.06895267650682561,False
4,317,0.1622708894570668,0.1272164973210091,False
4,318,0.1585695829974583,0.10633773965591437,False
4,319,0.1624276440873311,0.12188595443115958,False
4,320,0.20868284732709091,0.07016984696659942,False
4,321,0.23390581229902951,0.016739059960421628,False
4,322,0.18881697898903352,0.11053452437210635,False
4,323,0.24248588608000432,0.025430517374430254,False
4,324,0.2191444954767247,0.053745248959698726,False
4,325,0.19195034263204136,0.1012921796007084,False
4,326,0.2696634587497105,-0.016407441076097474,False
4,327,0.14546670744705723,0.13555352673445342,False
4,328,0.1994820543402098,0.06842120404572431,False
4,329,0.2004108461241891,0.09017026645670338,False
4,330,0.18110402190561817,0.1110253188838716,False
4,331,0.23237625876028095,0.04260042686381367,False
4,332,0.17553472556409816,0.11383789182162879,False
4,333,0.1954430238484336,0.07645927600309899,False
4,334,0.2180114845295396,0.04894253090325998,False
4,335,0.17704012954624782,0.11939402645165362,False
4,336,0.22059527598925338,0.059685188617813224,False
4,337,0.17294595765016285,0.08580888594168688,False
4,338,0.20483606545513663,0.0690873410803103,False
4,339,0.25532867233130774,0.0412025293541015,False
4,340,0.16132615638375108,0.10974929084441261,False
4,341,0.2654501498065357,0.009793214039198202,False
4,342,0.27178588642118506,-0.02890104590920927,False
4,343,0.1516257624549779,0.13159670284621006,False
4,344,0.16221318754772207,0.12419988043526095,False
4,345,0.21084776453247672,0.09295111520726246,False
4,346,0.21961452938127538,0.0665769651583589,False
4,347,0.1820299092427902,0.09613722500402695,False
4,348,0.20837686796722887,0.05648516044506363,False
4,349,0.19127848294121919,0.08925006379233907,False
4,350,0.2505201191732727,0.054283348729200216,False
4,351,0.21680299502066658,0.054528369198083085,False
4,352,0.209459721613475,0.03965741356555765,False
4,353,0.23107619819832395,0.061406103442858746,False
4,354,0.20565831854315933,0.05261639557797782,False
4,355,0.19681628310487634,0.10414135878478237,False
4,356,0.20285695710413976,0.0655910761951982,False
4,357,0.20579525767286216,0.08353507231992455,False
4,358,0.21234846661165407,0.03758924480473894,False
4,359,0.18972661146238518,0.08553208364237415,False
4,360,0.23761745697847472,0.03657565933498305,False
4,361,0.18039420339454637,0.13712770157751808,False
4,362,0.19150367732587834,0.09566874070404104,False
4,363,0.11375644858780852,0.14896184651184385,False
4,364,0.22880412955171922,0.03279414786370404,False
4,365,0.2582492312300024,0.01882762071767863,False
4,366,0.16152399958759855,0.15188965030949658,False
4,367,0.2439742402643282,0.03489430923577735,False
4,368,0.2256983775065408,0.010362813385077089,False
4,369,0.15958204019475997,0.09866952799674453,False
4,370,0.2211368570674075,0.043587997195221724,False
4,371,0.21124400223901324,0.04223509505574685,False
4,372,0.18521820495473112,0.08251569758864742,False
4,373,0.12203692111697353,0.20132703644911248,False
4,374,0.20622457435531644,0.06565649794921821,False
4,375,0.25343518878689963,-0.041079389512544716,False
4,376,0.13151512833765,0.18215350888426676,False
4,377,0.24649422654564657,0.011402206887723535,False
4,378,0.2323836228835311,0.05399720326078021,False
4,379,0.23638220651320518,0.034924775542271295,False
4,380,0.20176566393390538,0.08184216272184025,False
4,381,0.17782185140389378,0.07598229723764982,False
4,382,0.2618811605229635,0.009727455988628857,False
4,383,0.2219269638606572,0.06778701990659208,False
4,384,0.2345715204014004,0.02363213089066119,False
4,385,0.2000635224906936,0.0993490343258731,False
4,386,0.2508614166438192,0.05106111690077203,False
4,387,0.2401214309899035,0.017345417248715776,False
4,388,0.19394314753460862,0.10963473535796835,False
4,389,0.2343458535693994,0.05974022314367826,False
4,390,0.17876764190191938,0.08697815044383206,False
4,391,0.22706753564832471,0.034182486850957906,False
4,392,0.17945296925095874,0.11636479877915645,False
4,393,0.24747612886980008,0.013337576051137884,False
4,394,0.19055164376952521,0.08429976871306488,False
4,395,0.1716179139814518,0.0683637471953202,False
4,396,0.22356335645505965,0.023116824524266565,False
4,397,0.1598968122982963,0.07863297340648727,False
4,398,0.17484374243000841,0.08753525635786706,False
4,399,0.17648605818339333,0.12391271800988111,False
4,400,0.16204083881748574,0.1431779754939011,False
4,401,0.2735541454304421,0.0034577556669169963,False
4,402,0.17661291925954486,0.1455349675734924,False
4,403,0.2474684061863806,0.04587834648740473,False
4,404,0.19847647450610542,0.08362205286473127,False
4,405,0.20264139404325535,0.05663092355649906,False
4,406,0.18075066769717318,0.12283152077300488,False
4,407,0.19145247112461838,0.0759274909484067,False
4,408,0.26279878288299074,0.06530599073297041,False
4,409,0.19652832514649132,0.06871281492169466,False
4,410,0.16711113200010105,0.10757911996100834,False
4,411,0.18605267892650862,0.10336231821950678,False
4,412,0.25140897962018777,0.029128533272296545,False
4,413,0.15207899898522467,0.13998664122393556,False
4,414,0.16631844562960754,0.11692445810995619,False
4,415,0.221378790272567,0.057501169523276455,False
4,416,0.15508120729227115,0.13183305173491902,False
4,417,0.27854761834511316,-0.051261330055836704,False
4,418,0.2474080712836583,0.027750349332770777,False
4,419,0.25296672704554024,-0.044729399892997464,False
4,420,0.22719273604758422,0.03776195560697608,False
4,421,0.23879773873736568,-0.09614016772866736,False
4,422,0.18061434290565653,0.11249254756684479,False
4,423,0.21006662506858995,0.10834203597581081,False
4,424,0.150342119836187,0.15410720437751219,False
4,425,0.2025186479760665,0.0669697497343855,False
4,426,0.17171225876387997,0.11997581435703487,False
4,427,0.20986483752139687,0.07013695520172891,False
4,428,0.18428621940180268,0.09568495470479985,False
4,429,0.229643859093819,0.05163590516902907,False
4,430,0.24657090941242055,0.006229478239434876,False
4,431,0.19048160102330697,0.09944002023254904,False
4,432,0.17673792226356502,0.10784996449843266,False
4,433,0.1712726656909659,0.16709071541906245,False
4,434,0.17250614436605302,0.13052089664834657,False
4,435,0.2213326345053549,0.05721235314736239,False
4,436,0.18981032275183637,0.0875404804604937,False
4,437,0.20794469729363851,0.0644811684614753,False
4,438,0.12180359480789558,0.16644268597544362,False
4,439,0.16877554355989519,0.08040344771944949,False
4,440,0.18392212673070413,0.07595304577224377,False
4,441,0.24298103463428905,0.021005966920783582,False
4,442,0.26361787368166734,-0.0005149154128491554,False
4,443,0.21281242288901303,0.06583290440799895,False
4,444,0.20013924890211587,0.06175869131776513,False
4,445,0.2584113212522427,-0.017758226533179947,False
4,446,0.19174614440424642,0.0816696062191292,False
4,447,0.2078572679522111,0.0467782471095979,False
4,448,0.20102784776044433,0.07884267770662483,False
4,449,0.25152805170669335,0.012217250574059266,False
4,450,0.26824937720201386,-0.06872028007143012,False
4,451,0.18992637996235018,0.1153551202683066,False
4,452,0.17438489579582067,0.09791837825551415,False
4,453,0.1870810110204307,0.1693181580728992,False
4,454,0.1501723391446125,0.16138690168010308,False
4,455,0.17080104851984332,0.1360291069975563,False
4,456,0.20188578705171564,0.09419087178748911,False
4,457,0.1769483197316293,0.11418733783693752,False
4,458,0.2730260683678356,-0.059105636615855286,False
4,459,0.22253887010566578,0.06381208695859478,False
4,460,0.16452649765747174,0.10548324416365747,False
4,461,0.19636826354645243,0.08003861028678161,False
4,462,0.16276450112671542,0.11021967997462034,False
4,463,0.22455763649286595,0.047388757964372114,False
4,464,0.1828181942748818,0.09653412836222373,False
4,465,0.24713839253099015,0.035405166821978355,False
4,466,0.1601512703606181,0.11726311702680521,False
4,467,0.13719709203548042,0.1386661053663359,False
4,468,0.17813452639591054,0.1098988020037046,False
4,469,0.1934058241596165,0.07634596817790311,False
4,470,0.28741746003756496,-0.010447768595272577,False
4,471,0.14649833505636056,0.14393070683372827,False
4,472,0.23563659851297497,0.04943859571363601,False
4,473,0.19856612042729632,0.05661279751583861,False
4,474,0.17814907964454083,0.09892949181068963,False
4,475,0.2666707802996867,-0.02386189497334113,False
4,476,0.23011573456922324,0.061795145622300374,False
4,477,0.2012408254380012,0.07452369092363494,False
4,478,0.1694256575919535,0.10226656010886799,False
4,479,0.20569796978407454,0.08198157151550098,False
4,480,0.18521543403667456,0.09247804755209611,False
4,481,0.16096033323982495,0.15101164936190345,False
4,482,0.18007799710121838,0.08821140434459163,False
4,483,0.18237782678645975,0.10109589469255532,False
4,484,0.24154886766638695,0.03405868805538627,False
4,485,0.13731840598415682,0.16157646002166262,False
4,486,0.15015672238644218,0.13783853288593786,False
4,487,0.18760995729191285,0.1158220790091602,False
4,488,0.20635626537636195,0.09673054763852393,False
4,489,0.26822815055714455,0.009777856139211045,False
4,490,0.21266603549197677,0.08369233225534348,False
4,491,0.19927121410906348,0.10425947288138082,False
4,492,0.14947725599499873,0.1285809758316068,False
4,493,0.23144730029852062,0.06834771999582037,False
4,494,0.22640189114277887,0.04464050407647077,False
4,495,0.21862503661980265,0.050321982948571334,False
4,496,0.21230921986171775,0.10971883716999678,False
4,497,0.14192533334592183,0.1700136175183091,False
4,498,0.26027214557465794,0.020470144417230537,False
4,499,0.2386773197523877,-0.06773766657095023,False
16,0,0.0867335023088753,0.2290505319123513,False
16,1,0.08964877063339613,0.21627135941369427,False
16,2,0.07280011851208414,0.22175097876961786,False
16,3,0.08885675435710552,0.17763315116676076,False
16,4,0.09542708915118948,0.17412709165837467,False
16,5,0.08395387169675507,0.20642198643900647,False
16,6,0.07471688760258959,0.21722407712833114,False
16,7,0.08285258111452787,0.2004911210037148,False
16,8,0.0854812138751857,0.21492526176901414,False
16,9,0.0790879877896979,0.20865743351433746,False
16,10,0.08938392700014122,0.22381948159147547,False
16,11,0.1008293329827528,0.1947648772422815,False
16,12,0.08558030723617986,0.17884840997534382,False
16,13,0.09171314265382963,0.21394615768288333,False
16,14,0.07630255372417398,0.19134988881193996,False
16,15,0.0718080366418354,0.19383395988276858,False
16,16,0.07661667628381089,0.2425628078292347,False
16,17,0.10652018471790733,0.1631906168793975,False
16,18,0.07902696014754682,0.23189206615188118,False
16,19,0.0838484368352435,0.18462982822805546,False
16,20,0.11469126540840738,0.1643686487683645,False
16,21,0.1101265185123647,0.16420572659227642,False
16,22,0.09636211644291975,0.2228363541061945,False
16,23,0.09324993702227079,0.20793110154933944,False
16,24,0.08471655295331543,0.22834210746664277,False
16,25,0.103334988955467,0.19217240457333448,False
16,26,0.09160660242974716,0.21911996452941823,False
16,27,0.08721695318916314,0.21068822269558915,False
16,28,0.10222509262159817,0.2038065954143065,False
16,29,0.08419436147022613,0.18637621498591037,False
16,30,0.08235853055047022,0.2228942636777084,False
16,31,0.08719611387527042,0.23778162773058156,False
16,32,0.08963754135338327,0.2430544275154983,False
16,33,0.10402434239272292,0.18434530978372923,False
16,34,0.08990245582678821,0.17516409792795784,False
16,35,0.10369982779944753,0.20842886683309678,False
16,36,0.08785737083844673,0.21753484298111675,False
16,37,0.08890268111426686,0.2018859058867241,False
16,38,0.09760536116095214,0.19481447230761612,False
16,39,0.09644034318793905,0.1893838297067392,False
16,40,0.104650435713219,0.15546208135676604,False
16,41,0.06780567558574117,0.2293196942731245,False
16,42,0.0698343084251059,0.21647027258552928,False
16,43,0.10434902744808455,0.17007838624060703,False
16,44,0.08426433833398639,0.21674905338409048,False
16,45,0.08994048951744021,0.21508115762874713,False
16,46,0.07908794917444724,0.2306273830184102,False
16,47,0.08761952845021033,0.20314514746548515,False
16,48,0.08126702027761093,0.22300072642053634,False
16,49,0.07719744350036009,0.23415219259682962,False
16,50,0.0849694000578453,0.2380329112739321,False
16,51,0.11155868614484633,0.2061827457208957,False
16,52,0.14222639421776287,0.12736864189691835,False
16,53,0.09361215091446874,0.21604483915931086,False
16,54,0.11028162516507595,0.198936742585309,False
16,55,0.07154123250972759,0.2600867334744254,False
16,56,0.08996491858007903,0.26694775888137834,False
16,57,0.1160304391121543,0.1542529056204888,False
16,58,0.10922829866224118,0.21975568479028693,False
16,59,0.06867482313102068,0.22663029930011577,False
16,60,0.10166803133497321,0.18630293062449446,False
16,61,0.08989857107485318,0.2543234273747147,False
16,62,0.1118502939412122,0.2004204907459554,False
16,63,0.07699616870233314,0.23934748731386543,False
16,64,0.09957507049806362,0.18725853858588284,False
16,65,0.08999452265097659,0.2243435254727194,False
16,66,0.08402118133325959,0.23236399404010158,False
16,67,0.0789910743426141,0.20430761007847514,False
16,68,0.06400339000452884,0.24642769810765408,True
16,69,0.06798965849322015,0.20970861564242232,False
16,70,0.09973489674715535,0.20075198485555248,False
16,71,0.08277634209149624,0.2203755225728668,False
16,72,0.12644913847322958,0.12889837744157093,False
16,73,0.06762722329279093,0.23502361989165713,False
16,74,0.10391801513520288,0.1882989822676937,False
16,75,0.09021208691869713,0.1853173222623522,False
16,76,0.10508101412457266,0.18384646654241218,False
16,77,0.09988686191306763,0.17252514249825499,False
16,78,0.09044942346156223,0.21641258409488276,False
16,79,0.07931230655225116,0.21434110314961954,False
16,80,0.09567214252793711,0.18370116163155117,False
16,81,0.10106562880956027,0.214286763859491,False
16,82,0.0853119049184921,0.21520016620482846,False
16,83,0.08937846822379047,0.1910190325118658,False
16,84,0.09889704764537663,0.18392599023338174,False
16,85,0.097682686781158,0.1895623058908471,False
16,86,0.08952695107478138,0.19693223801155246,False
16,87,0.11786459412826608,0.16545861215477126,False
16,88,0.1003664340252807,0.19074955452840547,False
16,89,0.09508282721434443,0.1922091703604227,False
16,90,0.0875790873235976,0.19334150992609453,False
16,91,0.10519413313525294,0.19749425080975783,False
16,92,0.098913247623867,0.21205885455337978,False
16,93,0.11130396894375279,0.20803634125759315,False
16,94,0.13553854708286597,0.10728714257834436,False
16,95,0.0997440950419757,0.17568330593017822,False
16,96,0.09315483919151044,0.20182711954048013,False
16,97,0.09552448512731686,0.19005200470616504,False
16,98,0.10147020930469657,0.15777655287333087,False
16,99,0.09722670742795227,0.19855016361496375,False
16,100,0.10230169371206196,0.17868115562615933,False
16,101,0.0980486263977346,0.18384286398631902,False
16,102,0.07806302522917025,0.2239121889762278,False
16,103,0.07593043621613657,0.21661830909548277,False
16,104,0.1089648028450158,0.16158352629854325,False
16,105,0.08009201227972136,0.23473646369622497,False
16,106,0.0990127914357323,0.18709529955734108,False
16,107,0.09719788696143265,0.20921998107920686,False
16,108,0.08244479504407289,0.21827666558306066,False
16,109,0.08548090843877343,0.18474332078679667,False
16,110,0.09326061210559473,0.21207828653288646,False
16,111,0.07974966494299038,0.2158793143177473,False
16,112,0.1104042128953133,0.14982098597915935,False
16,113,0.08885856932146588,0.18272791173215905,False
16,114,0.11228050740451828,0.15725234847681724,False
16,115,0.07523770481903469,0.20627461918793724,False
16,116,0.10546835977698114,0.1763709798201746,False
16,117,0.09485358933338163,0.18772213899230125,False
16,118,0.09802813540374927,0.19210453987159196,False
16,119,0.08225079516583328,0.24123232450585885,False
16,120,0.07146313966575639,0.23977955391194805,False
16,121,0.09478395560463163,0.1855997584300645,False
16,122,0.08770344239429081,0.19775020949155073,False
16,123,0.08941423498921235,0.22325404928582687,False
16,124,0.10225106515498278,0.18613197486407965,False
16,125,0.06876699773725811,0.2573252049902734,False
16,126,0.08155516572011062,0.2035871110757316,False
16,127,0.08690058340170323,0.2513245792540903,False
16,128,0.09987094252664519,0.20367156526633043,False
16,129,0.08528618555433358,0.20429339103733835,False
16,130,0.10858071374406426,0.17624502831400232,False
16,131,0.10652821556975578,0.18122259795935997,False
16,132,0.09218665971606874,0.20309018514362623,False
16,133,0.08044817369264295,0.2034361349837548,False
16,134,0.08620015752163328,0.21124898637560266,False
16,135,0.07327406888837074,0.24277575266981732,False
16,136,0.08800242540270081,0.2214266974133429,False
16,137,0.07711529327679914,0.23208685602569482,False
16,138,0.11479266406477986,0.18023603852395242,False
16,139,0.10446055963247255,0.19304270363808182,False
16,140,0.09865224232020064,0.20154121907563566,False
16,141,0.09660487657981387,0.2134622325794468,False
16,142,0.0908424524049529,0.22145879426128834,False
16,143,0.0786801339931277,0.24609562256198841,False
16,144,0.08203563943655132,0.23692184561129287,False
16,145,0.08599133623621126,0.1949391133514266,False
16,146,0.07833770131272191,0.22096339106869547,False
16,147,0.09860519945713513,0.1910699661212254,False
16,148,0.08379022588769941,0.239583668376317,False
16,149,0.07829719848967262,0.23596792925954757,False
16,150,0.06985111028791152,0.262135619405512,False
16,151,0.11194124026643072,0.15019797638148508,False
16,152,0.10638019471897972,0.1914339447858505,False
16,153,0.12045719543908188,0.15070910484660432,False
16,154,0.09294991176857638,0.20356804323397826,False
16,155,0.07911754327502576,0.22413528300627367,False
16,156,0.07492938609494124,0.23586782599506745,False
16,157,0.08351007662829482,0.22320673070682714,False
16,158,0.09105954139300391,0.2067710686564057,False
16,159,0.09845849692107063,0.1972084547080535,False
16,160,0.09570746456571555,0.24608193052484106,False
16,161,0.12347246630257122,0.14536250428679034,False
16,162,0.11332347497249097,0.20749158616169824,False
16,163,0.10327828180041755,0.20706300550326961,False
16,164,0.08841039144706962,0.23666108854263312,False
16,165,0.09155275811439577,0.2319920617931097,False
16,166,0.08818659448974096,0.20248037339334105,False
16,167,0.11467495766612305,0.13894348785248706,False
16,168,0.07241692206053166,0.24282347671923835,False
16,169,0.1165458737799566,0.13456856116755528,False
16,170,0.07411329888023709,0.25870653131177934,False
16,171,0.10183705541682675,0.1777741898885603,False
16,172,0.09824849678108853,0.19205310437461498,False
16,173,0.08427179959987469,0.18567727917451224,False
16,174,0.07256967952901111,0.25998176353896096,False
16,175,0.13077501270046404,0.15283148339874253,False
16,176,0.07437684208543166,0.2107009030428285,False
16,177,0.07331532594348,0.2153624878603137,False
16,178,0.09270995957389214,0.20429619589783396,False
16,179,0.0862998877765887,0.20315964308879705,False
16,180,0.09591334447158766,0.20589373639012068,False
16,181,0.07379042784744477,0.2157374253580036,False
16,182,0.10632977135799478,0.2040207873474678,False
16,183,0.08167513112670753,0.25005025433898637,False
16,184,0.10218835329499273,0.24121357756754078,False
16,185,0.0901794846844608,0.2091760627860785,False
16,186,0.08621282313437151,0.21567395528994876,False
16,187,0.10637523154735032,0.14783715236289946,False
16,188,0.1009279033432808,0.21754277578895187,False
16,189,0.08694586754201136,0.1760151152725039,False
16,190,0.07007369236642823,0.2475709598867167,False
16,191,0.07393764471962327,0.23830989559519522,False
16,192,0.09108756614205,0.18520168908874574,False
16,193,0.09278941598039527,0.2185688971188352,False
16,194,0.08173253331116423,0.22062105120425862,False
16,195,0.10780649110561988,0.14888198111955508,False
16,196,0.06780514933418193,0.24109647693138855,False
16,197,0.07708634477218307,0.20228411680630531,False
16,198,0.09256782098628924,0.20057969978366144,False
16,199,0.08413615001828313,0.22606713216399635,False
16,200,0.07551972464826771,0.2469541248270212,False
16,201,0.08576687048165342,0.2138102008784003,False
16,202,0.07653535024704189,0.22244344742615754,False
16,203,0.0949662030198965,0.17951072461110965,False
16,204,0.09297034401353994,0.24496523773407877,False
16,205,0.07550131973949786,0.22225777573095212,False
16,206,0.08130536525025996,0.24558847367516295,False
16,207,0.08237529573284824,0.19885679276717483,False
16,208,0.09685721857289406,0.18313971414505983,False
16,209,0.09247666523411927,0.21119154508352292,False
16,210,0.09656491217740504,0.23050331011735095,False
16,211,0.10351355752766335,0.19460860916132391,False
16,212,0.09058720183043942,0.24525873276438773,False
16,213,0.07767257808631468,0.21095731486788097,False
16,214,0.09921752062612611,0.20447784547740666,False
16,215,0.11804575965576546,0.17285164196058306,False
16,216,0.11388095308524934,0.1644686884346559,False
16,217,0.07813209326668906,0.23175476308394866,False
16,218,0.06377115501248927,0.2110286866345944,True
16,219,0.1148272759321832,0.14907831072487648,False
16,220,0.08223573201634386,0.21541721839235747,False
16,221,0.0820106439074354,0.20284850227516563,False
16,222,0.08692993201246807,0.1967971762477119,False
16,223,0.08497202171442013,0.25397494822454436,False
16,224,0.07597971391351485,0.212161743684015,False
16,225,0.08449473850200032,0.22133764406197656,False
16,226,0.07236828446607692,0.22147035976991572,False
16,227,0.0817353292469486,0.23096280479100592,False
16,228,0.07952442575652338,0.23799312630850047,False
16,229,0.08773846600858701,0.19628181471709202,False
16,230,0.09391385687939602,0.21688778854091986,False
16,231,0.11833379546134205,0.17924773880882436,False
16,232,0.08185693341215824,0.22812669528175317,False
16,233,0.08106967158087318,0.21416470620824726,False
16,234,0.07939730000599199,0.28193439532134024,False
16,235,0.09968828221028847,0.22482459417102474,False
16,236,0.0791015670968733,0.2395666304273379,False
16,237,0.0916312523193629,0.2260741712304523,False
16,238,0.09631007204990244,0.2106671580843018,False
16,239,0.06885636099681973,0.2317153505102961,False
16,240,0.11297544982129074,0.13944672516704812,False
16,241,0.09902126385312732,0.21015147571351478,False
16,242,0.09009429079829812,0.2090232864839718,False
16,243,0.07352419871810935,0.2539632529651108,False
16,244,0.09122969326594875,0.25989916952577713,False
16,245,0.07686507688790967,0.22621122041341019,False
16,246,0.0769137741974189,0.20651156879432617,False
16,247,0.11355587257234576,0.1826891277555298,False
16,248,0.07795018292959426,0.26560154755939885,False
16,249,0.08370375965806981,0.24326988724083165,False
16,250,0.09659218544333815,0.19010698276056678,False
16,251,0.07195396140189944,0.2330513987421142,False
16,252,0.07092284891549631,0.24678739686955742,False
16,253,0.1289764436304438,0.168056220215627,False
16,254,0.07042027213765434,0.2277981569097435,False
16,255,0.07833090748128464,0.23175650198138406,False
16,256,0.08062567444858114,0.2643020382766613,False
16,257,0.07927906140679512,0.21684542752437802,False
16,258,0.0969115912411877,0.17695380328995503,False
16,259,0.13150090257076794,0.11421157903324933,False
16,260,0.07508532743501442,0.20664675065314717,False
16,261,0.08564470270672991,0.20504176722925282,False
16,262,0.08991359957811458,0.21677005388891993,False
16,263,0.06306800788018146,0.2104973107191582,True
16,264,0.07601547787407154,0.22997995920810757,False
16,265,0.09665610944510099,0.21274788626860272,False
16,266,0.09547491389957674,0.1919402450463746,False
16,267,0.10199560881128797,0.2068726181609288,False
16,268,0.08897101452249431,0.2358589704273615,False
16,269,0.08873181742637642,0.17991870978185956,False
16,270,0.08095263687496773,0.19316367319359617,False
16,271,0.08894886094279467,0.18358201517938805,False
16,272,0.08739601843310699,0.19834587001749135,False
16,273,0.10194725353945107,0.19290398546235618,False
16,274,0.08131814470277772,0.2153509938749787,False
16,275,0.09674318954121067,0.23580336840702826,False
16,276,0.07531203183940469,0.20264716109821107,False
16,277,0.08641420005321417,0.2317203237169053,False
16,278,0.08806699505345823,0.20499055502252714,False
16,279,0.06915200219244916,0.21886612971112518,False
16,280,0.11107060530846687,0.15443042170768048,False
16,281,0.1081790374532108,0.16675424173831924,False
16,282,0.12802023720189784,0.14773642420726896,False
16,283,0.09423123605747022,0.23921151089595097,False
16,284,0.07886743629256207,0.20356958958687188,False
16,285,0.09979272638156358,0.2408683162775215,False
16,286,0.09054131478611463,0.1854238644807493,False
16,287,0.12197623076366992,0.1765136264798032,False
16,288,0.08006930650963415,0.2424507104441818,False
16,289,0.09028858428896985,0.21662676788496962,False
16,290,0.09150642956681437,0.229124169724887,False
16,291,0.0872042159332437,0.2140245578115623,False
16,292,0.08300866418119403,0.25845053558202685,False
16,293,0.08790111288510111,0.23322102454347715,False
16,294,0.07033730281251485,0.23573073366297428,False
16,295,0.07921162808963775,0.2163991833462084,False
16,296,0.08017642520666629,0.2573009602226421,False
16,297,0.0841366344432049,0.2643015235020255,False
16,298,0.08009971334776164,0.2247985589692593,False
16,299,0.08976019485042189,0.21755327981125994,False
16,300,0.08726125348001322,0.2152851097751599,False
16,301,0.07763255696296845,0.22149778829459382,False
16,302,0.0798737594237354,0.21629838160848122,False
16,303,0.09379699869113457,0.2305787141985636,False
16,304,0.10105042780638943,0.20705348148314986,False
16,305,0.08032494521107919,0.21667695924258604,False
16,306,0.08661545612981944,0.19489849385007424,False
16,307,0.08243036021861702,0.2172235656803845,False
16,308,0.10625091119635026,0.17792509724265343,False
16,309,0.10182678376786138,0.1753833022318586,False
16,310,0.08300961189097864,0.21209694753753758,False
16,311,0.08676254881776609,0.18128575304030933,False
16,312,0.1042227377311837,0.20390049140171948,False
16,313,0.08297101923049396,0.1987215339241606,False
16,314,0.0770920118293219,0.24146736824277618,False
16,315,0.09345219717024239,0.22058976473818406,False
16,316,0.09435800932416588,0.21234214593901946,False
16,317,0.08133972714456444,0.20348615057919456,False
16,318,0.10808582542845485,0.17874371288465885,False
16,319,0.06849721580441906,0.21477828220902115,False
16,320,0.08070590871316202,0.18735998876363624,False
16,321,0.09202872411444377,0.19197177978920796,False
16,322,0.0695143791724864,0.21212019521305886,False
16,323,0.09449773784102719,0.21479864261283044,False
16,324,0.07679162788346841,0.20507268368586282,False
16,325,0.07212349834203313,0.23043652376880583,False
16,326,0.10240969806398427,0.19704080444914562,False
16,327,0.09205014716441488,0.21705355269993815,False
16,328,0.0734580530979064,0.21287182148939518,False
16,329,0.08261106965702114,0.20605721262827353,False
16,330,0.0916296265743983,0.1686076855629717,False
16,331,0.10047279055395017,0.18532433617610483,False
16,332,0.08839705253922478,0.19418156265036765,False
16,333,0.10772628368080894,0.13978293537654507,False
16,334,0.08363341381044809,0.22247600159647835,False
16,335,0.08293528246311502,0.18295142658298563,False
16,336,0.08827007477291335,0.19377063703471725,False
16,337,0.07627200875820213,0.2709642969448975,False
16,338,0.10155516092437991,0.17409330675154097,False
16,339,0.0766994477359706,0.20181446131840838,False
16,340,0.08000351691967443,0.25240028032608297,False
16,341,0.08017540866600573,0.20254403860257622,False
16,342,0.08964009457109191,0.16596685001009784,False
16,343,0.0865003720872591,0.19985646478861713,False
16,344,0.08848282121958415,0.17976453757742214,False
16,345,0.14006432101072647,0.1104120836069173,False
16,346,0.07084400430934301,0.26273028130115345,False
16,347,0.08209587496425623,0.26221345205551033,False
16,348,0.09203385603462982,0.2147223918576183,False
16,349,0.08751546490636937,0.220216060183215,False
16,350,0.08476999766220056,0.2243479021060558,False
16,351,0.10887825219657588,0.19763121649385382,False
16,352,0.078006967753254,0.21669439226520273,False
16,353,0.10040218993614221,0.18218294731824936,False
16,354,0.08833037640604047,0.16823667060902187,False
16,355,0.09345419526390375,0.1902275625051425,False
16,356,0.08253969976118555,0.21364803187207757,False
16,357,0.06968017350391797,0.23066010456901156,False
16,358,0.07611022481121496,0.2264573199266161,False
16,359,0.09422407059390688,0.2587336163218579,False
16,360,0.06763304959261833,0.22905004222647013,False
16,361,0.09646249564281045,0.1760224111722184,False
16,362,0.06435253962660822,0.2656233400882242,True
16,363,0.09177168966836273,0.24470948478887544,False
16,364,0.09167404218118562,0.2098615493919968,False
16,365,0.08913667564961937,0.22175961622286308,False
16,366,0.07369000829683772,0.25422815172991764,False
16,367,0.0803608685731491,0.2433849687480959,False
16,368,0.09267477658139686,0.1802356963446335,False
16,369,0.12013872647288129,0.1610013049649676,False
16,370,0.11883873902210035,0.1776104708944302,False
16,371,0.08580467811676555,0.22011062332545647,False
16,372,0.07762321043161644,0.18888545313895713,False
16,373,0.09201263441368428,0.18428996798411196,False
16,374,0.11703985211423795,0.2226257913242185,False
16,375,0.07971342156802694,0.21020486258906385,False
16,376,0.08086951684640614,0.21952969590089302,False
16,377,0.1008816759069382,0.17153182103269762,False
16,378,0.07679252664163791,0.23729762381964692,False
16,379,0.07893616963156323,0.21688488822782162,False
16,380,0.1024024269957112,0.16240799100415648,False
16,381,0.07946098248309372,0.22891877505677402,False
16,382,0.07937080938304007,0.23830588344317935,False
16,383,0.0966488718274617,0.17773033016975637,False
16,384,0.09299853107413295,0.20528091153328776,False
16,385,0.07665023857812936,0.21187510736002169,False
16,386,0.10202516673484305,0.17852540897263944,False
16,387,0.08259161858275763,0.21379248709048376,False
16,388,0.09557228587988775,0.18927850708152583,False
16,389,0.08643357882265858,0.21814227016663743,False
16,390,0.0998252071595506,0.2131481047968996,False
16,391,0.11723594269026343,0.17856070605828242,False
16,392,0.08296544304423634,0.24749633209438268,False
16,393,0.08166716079548489,0.22979423734726284,False
16,394,0.07592039724779567,0.20811701072389963,False
16,395,0.06269573153319973,0.23718992044855663,True
16,396,0.08075603936406596,0.2250562226767483,False
16,397,0.07407119905112738,0.21552255409383866,False
16,398,0.09184783055195371,0.22279661237834342,False
16,399,0.10431117280107755,0.18784968732505197,False
16,400,0.0888771751223985,0.2268317913591035,False
16,401,0.09124777341553435,0.1912248495690207,False
16,402,0.08142305986060278,0.21938248865913848,False
16,403,0.07353294596426806,0.23625687887420896,False
16,404,0.1134383408861862,0.15563531381939089,False
16,405,0.08181044379309653,0.2371501403887856,False
16,406,0.12297131816021763,0.1682236421866331,False
16,407,0.10423360334480795,0.2088565021410912,False
16,408,0.08496746581229725,0.2266119056673753,False
16,409,0.08545130980330959,0.18957770231517593,False
16,410,0.090409363643561,0.22994744679239115,False
16,411,0.0993739368799583,0.22617679269224605,False
16,412,0.08040111676625966,0.18451690008352592,False
16,413,0.08264595400373696,0.19683637278795066,False
16,414,0.08599351808528977,0.20689178398338837,False
16,415,0.08206439664715462,0.22056388702239602,False
16,416,0.08306397612854036,0.2041541309211392,False
16,417,0.08606752696007966,0.1883430299982465,False
16,418,0.07638579701652008,0.2084201532705339,False
16,419,0.07665010647897996,0.23292579738692804,False
16,420,0.07301085390687163,0.23637229187321285,False
16,421,0.0765728764208805,0.24965367557945364,False
16,422,0.1021023116673318,0.1958798298910007,False
16,423,0.07640172565959216,0.21564658902096084,False
16,424,0.08351259871440801,0.23517443422710985,False
16,425,0.09979743185539189,0.16642597749560176,False
16,426,0.0773415387593349,0.20768432257942923,False
16,427,0.09352754026934854,0.16991093907597724,False
16,428,0.09275304441303937,0.1960464756639327,False
16,429,0.0987461092990839,0.19097488413658745,False
16,430,0.07757430785923967,0.23662367693151173,False
16,431,0.0905037895055352,0.2094985564465647,False
16,432,0.09236062788826162,0.1998587106423848,False
16,433,0.09881742726073517,0.17644101835466267,False
16,434,0.09238576680594476,0.17965851125108454,False
16,435,0.0792403051294353,0.22731690331593052,False
16,436,0.09201520378589502,0.19935458717323437,False
16,437,0.08793284053040526,0.2104012025775669,False
16,438,0.10086404502437597,0.19625279792650885,False
16,439,0.07497675218983335,0.21618840487154145,False
16,440,0.10205484988350584,0.1786670421935178,False
16,441,0.11204672836835784,0.14048312501378638,False
16,442,0.07281484208312217,0.23023636887152932,False
16,443,0.0689457950064454,0.2063496591695028,False
16,444,0.07883384491806458,0.19733742013238462,False
16,445,0.1328609613221202,0.12375466153560259,False
16,446,0.11908768318083311,0.1697296400080258,False
16,447,0.08182312387016741,0.2219112000656405,False
16,448,0.08896491152684737,0.1990146012779672,False
16,449,0.08135629515749569,0.17986035715808735,False
16,450,0.08095548999104843,0.2341273821506525,False
16,451,0.06764880895300003,0.2606558861747509,False
16,452,0.09764725649187764,0.1845170793804674,False
16,453,0.10809233745943277,0.1690999243189867,False
16,454,0.0943763179041302,0.18583709028551407,False
16,455,0.08793689707782198,0.22717217167921805,False
16,456,0.12198506889004826,0.15651039231852432,False
16,457,0.08092212443718635,0.2188567253126917,False
16,458,0.07653338425733508,0.22997274504634965,False
16,459,0.09377353600996001,0.19280569597125802,False
16,460,0.1303383746868697,0.12973717074565386,False
16,461,0.08082969410392975,0.222782989862846,False
16,462,0.09867548400191142,0.209213822087589,False
16,463,0.08923352403462709,0.2837381570499545,False
16,464,0.09903710759110063,0.18216451165348505,False
16,465,0.09107453019212952,0.22386855130976147,False
16,466,0.08309836281480726,0.20079185277585906,False
16,467,0.09578589488983844,0.2079292761413713,False
16,468,0.09358387401993362,0.20002477357342852,False
16,469,0.09393024731338528,0.18252157367616687,False
16,470,0.0894446728868585,0.22770864319324893,False
16,471,0.1025549756270663,0.16425234689446333,False
16,472,0.08951928770307421,0.20754361074186245,False
16,473,0.08043757231043148,0.25244535225584613,False
16,474,0.11666057558413444,0.16117130580505387,False
16,475,0.08307825641629657,0.21409418157659663,False
16,476,0.06847757115146572,0.2622013724285298,False
16,477,0.06921971912681396,0.22020408333357602,False
16,478,0.08012376191142781,0.2216761804525343,False
16,479,0.12478170498234778,0.13405358957551,False
16,480,0.08682738190671646,0.22811676091062183,False
16,481,0.08303116838838986,0.20784296182178844,False
16,482,0.08329930807910066,0.22316570328006302,False
16,483,0.07688551757967048,0.23168067588586297,False
16,484,0.09728509825800638,0.2228633904399089,False
16,485,0.08688233004482149,0.22328237997158687,False
16,486,0.07796742700979853,0.22816883002503352,False
16,487,0.10338659677103461,0.17805023794503852,False
16,488,0.1025790244793534,0.15968749159475182,False
16,489,0.10164599293217301,0.18244179500592228,False
16,490,0.07554869561679257,0.20679593860286147,False
16,491,0.07581946340337262,0.26409107267828696,False
16,492,0.08877499030812815,0.20561341590528964,False
16,493,0.10379380344011686,0.18275558636193456,False
16,494,0.09772597662997774,0.2113118395480583,False
16,495,0.08990037751553204,0.22558266094415855,False
16,496,0.07810878399334958,0.23742423374346613,False
16,497,0.09482205716647503,0.2144535136021508,False
16,498,0.08655313321499464,0.18031285193338684,False
16,499,0.09041579624373998,0.17912022401414,False
64,0,0.034307030040155354,0.25697158164778805,True
64,1,0.04345501866013182,0.2626923872861205,True
64,2,0.045984018598930684,0.25503353372648324,True
64,3,0.05914151784680132,0.24806963510268062,True
64,4,0.03797149975041391,0.2590584157306251,True
64,5,0.044541990516119755,0.2516908363751606,True
64,6,0.045961394765084325,0.2481150842044568,True
64,7,0.053047379743615904,0.2234148884496615,True
64,8,0.04413776018299108,0.25609260188177124,True
64,9,0.05240811055858147,0.2539293121213253,True
64,10,0.0363156068063774,0.2890614281516342,True
64,11,0.04244666249564334,0.24792589611079258,True
64,12,0.051828347787335874,0.22671875480481915,True
64,13,0.05023777497230426,0.23753671419083125,True
64,14,0.054301497662396295,0.2678282639271317,True
64,15,0.05209469266653939,0.24850765721170415,True
64,16,0.04118809295804951,0.24162150122014225,True
64,17,0.03870058578246961,0.26788386794529995,True
64,18,0.04865660042896476,0.23416616172358062,True
64,19,0.04603694186496703,0.2465265464694689,True
64,20,0.03688117055527797,0.2690011272752485,True
64,21,0.04075891875713972,0.26228212326300554,True
64,22,0.037766108998473276,0.26704331336831955,True
64,23,0.04037712118098985,0.28324463113384085,True
64,24,0.036795386061056506,0.25704097049112146,True
64,25,0.05130125813575899,0.23306677189008534,True
64,26,0.037555873885875134,0.24486039887719607,True
64,27,0.04683598523995686,0.2724610430136366,True
64,28,0.043951634491116956,0.2594004791209053,True
64,29,0.03855769073131322,0.2571009977618243,True
64,30,0.042118741635234755,0.2602357964339394,True
64,31,0.0402044500532972,0.2685087445943631,True
64,32,0.045321685848934694,0.2552766105490363,True
64,33,0.039992784252244985,0.2798261075829584,True
64,34,0.04969737610950988,0.24023877068045807,True
64,35,0.044693927327219996,0.2720001342194538,True
64,36,0.039125086204497575,0.2642468645477953,True
64,37,0.044201474035381674,0.2375930347238368,True
64,38,0.06239142482799845,0.2194116643029507,True
64,39,0.050466043470309245,0.22429570270330731,True
64,40,0.04786829182721376,0.2621958201496141,True
64,41,0.053231203379574495,0.22916933057539227,True
64,42,0.04179257554288566,0.2685738739490709,True
64,43,0.03478988403235947,0.26834765318932946,True
64,44,0.060528802611136016,0.21719424981456928,True
64,45,0.04626903401674236,0.26559444957507267,True
64,46,0.0429087429219267,0.2569778267944189,True
64,47,0.044760201602995105,0.2658612176767497,True
64,48,0.039939373026392666,0.2648558625868711,True
64,49,0.046562457618127495,0.2896927668933614,True
64,50,0.04372569045518319,0.26036794410536135,True
64,51,0.03649938885493925,0.2652771725261993,True
64,52,0.045024094099055126,0.2597823430270712,True
64,53,0.03301044265485758,0.2799056329835168,True
64,54,0.036368211716409735,0.28252516169972774,True
64,55,0.04671401231310761,0.2395274545295233,True
64,56,0.04912262931585752,0.2530741015609177,True
64,57,0.0454574752421059,0.24467038805701455,True
64,58,0.04659472648195509,0.2662204592974594,True
64,59,0.05584188760091992,0.22365287638095635,True
64,60,0.03582621429604886,0.270214156405019,True
64,61,0.03808331506182422,0.24842024019725653,True
64,62,0.0436389638463477,0.23469841656008722,True
64,63,0.043803416187657894,0.27685616129986995,True
64,64,0.04434291128760839,0.2581067048532057,True
64,65,0.045626148054128284,0.2648746372136343,True
64,66,0.048733577618836905,0.24224540507505166,True
64,67,0.042956051027161296,0.275034436448326,True
64,68,0.042172963726846105,0.2521267126529311,True
64,69,0.04387370785836749,0.2820000446333309,True
64,70,0.05364584120562849,0.23266188286672843,True
64,71,0.0458201069741858,0.24626585215575592,True
64,72,0.04930962974146029,0.25942785489343634,True
64,73,0.047275703063146254,0.2808105348274225,True
64,74,0.04458130200254018,0.24641860582176872,True
64,75,0.029710555926869473,0.25895116268501883,True
64,76,0.040826682916875925,0.2873181914445265,True
64,77,0.04837168515776378,0.24214427608575842,True
64,78,0.03663884232672177,0.26210639796157287,True
64,79,0.040221113693469104,0.27819753256018825,True
64,80,0.04333517200967813,0.24704290983728192,True
64,81,0.05437232600274462,0.24312168765401934,True
64,82,0.04677819158339908,0.2651220219167197,True
64,83,0.05015106072725335,0.2538935044607876,True
64,84,0.04880835369842794,0.2720860162275329,True
64,85,0.051562970277737465,0.22412790853512365,True
64,86,0.046049508743706495,0.2552511238416282,True
64,87,0.049016027303965315,0.23701762286397496,True
64,88,0.0437745620434535,0.2755179091848894,True
64,89,0.03014676698708619,0.2832831271820378,True
64,90,0.03776857938300725,0.2635222418460858,True
64,91,0.03826664570736539,0.2995961475157588,True
64,92,0.0487914349553117,0.25885709237258286,True
64,93,0.04694526333636468,0.2592009690138709,True
64,94,0.0461283182046882,0.2492546501564977,True
64,95,0.05634280667014502,0.23846650035537653,True
64,96,0.050332304744903085,0.2148993625400394,True
64,97,0.047177412404495155,0.2433683559446237,True
64,98,0.0404156351609234,0.2939440302191688,True
64,99,0.04110152665765725,0.2579878853782869,True
64,100,0.04342009454628337,0.24748948557512418,True
64,101,0.0368496093529799,0.2468335797763875,True
64,102,0.04115715834199957,0.2518114058421465,True
64,103,0.044146010471678196,0.2666949469188928,True
64,104,0.03850859085534981,0.26635050873449956,True
64,105,0.04261969429499604,0.27157028133624433,True
64,106,0.04121596385638371,0.2481419981620675,True
64,107,0.051608561030443395,0.27656113148323397,True
64,108,0.04416370911441455,0.23593089203570794,True
64,109,0.03833307725045094,0.27080948320973686,True
64,110,0.039030737191050234,0.25364160730134877,True
64,111,0.04451280159367801,0.2653881625257876,True
64,112,0.04819334753884396,0.27212683655879805,True
64,113,0.038970313495543064,0.2704002690906687,True
64,114,0.04332296071545656,0.2502011066494379,True
64,115,0.041535792563534624,0.2513124668808247,True
64,116,0.04437556671095778,0.238625757092112,True
64,117,0.036753901291759476,0.26975193712473,True
64,118,0.03514210422223436,0.3038305815388938,True
64,119,0.03935620184177002,0.24321923937034534,True
64,120,0.04146165470700883,0.24866001336247187,True
64,121,0.04381818997382523,0.2467449291927307,True
64,122,0.0406511507673016,0.25736053998963015,True
64,123,0.03515861420204886,0.2690870135194085,True
64,124,0.05103866118509762,0.23393146681507446,True
64,125,0.037705462926092365,0.27769820417451935,True
64,126,0.04582674627109869,0.2500761330824739,True
64,127,0.043925480559098416,0.24319158580310218,True
64,128,0.04167940493689154,0.2693013719597387,True
64,129,0.04438660774728406,0.25499248697857413,True
64,130,0.04755185438566425,0.2709782581146144,True
64,131,0.04598062845898324,0.2942654617155881,True
64,132,0.038668310972602406,0.2648669159860786,True
64,133,0.03977654567858852,0.2578490742120719,True
64,134,0.03509529059843225,0.23826243849855697,True
64,135,0.05256543150666271,0.2264113324642637,True
64,136,0.04353699044104113,0.2455303724336296,True
64,137,0.05145612067275804,0.23007614350711164,True
64,138,0.0487430831432141,0.2783741705527941,True
64,139,0.04083574288769487,0.26852811814875266,True
64,140,0.03632953875008084,0.24890917242036578,True
64,141,0.04431275863569979,0.23376574511584586,True
64,142,0.04366030961558862,0.2706448641048716,True
64,143,0.042978086359501254,0.24360715176360997,True
64,144,0.055534919124972146,0.23780059295029526,True
64,145,0.03636073335787397,0.2622931463806263,True
64,146,0.04235426835554769,0.2692977841518509,True
64,147,0.04556388528174418,0.25674788783305275,True
64,148,0.04908930579482933,0.25368916151156257,True
64,149,0.039491003111671606,0.2503676834138405,True
64,150,0.03967816771039001,0.2820728152522278,True
64,151,0.052443243380502,0.26663631866334797,True
64,152,0.04399198213807271,0.2779975047100029,True
64,153,0.03627519896484636,0.2632389950612912,True
64,154,0.04432203676389141,0.23528324896003638,True
64,155,0.04786830040425652,0.25509012642177326,True
64,156,0.04342105151126062,0.23413692315653375,True
64,157,0.06698603309912163,0.21769434929871617,True
64,158,0.06310195947760504,0.21846916057285207,True
64,159,0.0428173616294821,0.25375242773117174,True
64,160,0.04817633437751877,0.23931247566494426,True
64,161,0.043155278090888344,0.24725688108783583,True
64,162,0.04008574993447187,0.24846771797521425,True
64,163,0.03918525945800561,0.2639264668318926,True
64,164,0.03902604225546795,0.25630421511833773,True
64,165,0.04675911298188091,0.2677154764297095,True
64,166,0.03822396244746927,0.2796590637552225,True
64,167,0.038349602863964424,0.2675885940308611,True
64,168,0.048200351274712346,0.24089927666349287,True
64,169,0.03906732971764863,0.26088620639641796,True
64,170,0.04098815492452357,0.2626054183659524,True
64,171,0.039738443747181905,0.27432759419483166,True
64,172,0.04349091060115639,0.2682446535843629,True
64,173,0.04312594732757881,0.247762536369678,True
64,174,0.04904387347314967,0.2533636456871302,True
64,175,0.0403464927553781,0.23605344793669666,True
64,176,0.03450179413585647,0.25414017794231497,True
64,177,0.0539377613498805,0.24535226538025484,True
64,178,0.04058538357735235,0.28847260109919937,True
64,179,0.04446381802135903,0.2622265421451952,True
64,180,0.03628622419227198,0.27706693666591825,True
64,181,0.046433862250617026,0.2800508043065071,True
64,182,0.04294526684028697,0.2401244198570066,True
64,183,0.03647718694596262,0.2489455153156489,True
64,184,0.043921403609895646,0.2516050419035247,True
64,185,0.04468746045819777,0.25344619517714445,True
64,186,0.04258938171140786,0.270660566262526,True
64,187,0.04619595260065684,0.23114684939017494,True
64,188,0.0519603914577714,0.2601695218627274,True
64,189,0.037033416771196995,0.25363721573010134,True
64,190,0.039716533814877164,0.2654308587823519,True
64,191,0.05389270117079381,0.23052268548911284,True
64,192,0.04050488053552887,0.270109342458932,True
64,193,0.04193240701069948,0.2668614281051406,True
64,194,0.040649897994678774,0.25338152938454034,True
64,195,0.04108311931715526,0.26657922100235126,True
64,196,0.038481208803559354,0.26793754295564615,True
64,197,0.03861487803765866,0.2608910831511248,True
64,198,0.04071716423080519,0.2795594793279484,True
64,199,0.03778453019207831,0.2533696257763068,True
64,200,0.047481663287146265,0.2346648203234981,True
64,201,0.04003182157070329,0.25932927163492897,True
64,202,0.038412915389376245,0.2485766009015545,True
64,203,0.037291615114110145,0.2725843522352489,True
64,204,0.03733857071439048,0.2602016163496329,True
64,205,0.05665957135718118,0.21488626768605618,True
64,206,0.04082616191444188,0.26891403411474774,True
64,207,0.04405954220019655,0.258672740645498,True
64,208,0.038958832340776545,0.28071485596562773,True
64,209,0.035758771655160754,0.2728851553305513,True
64,210,0.0386637097873571,0.2544727828306369,True
64,211,0.044163241764169914,0.2558784940749862,True
64,212,0.033025064273863806,0.25736197100849145,True
64,213,0.04545462560043018,0.2558626073809609,True
64,214,0.046802018702495486,0.2304383336024311,True
64,215,0.04927325507593686,0.27405412060505435,True
64,216,0.04397631913140407,0.25989518742667267,True
64,217,0.05618047758116928,0.2136209700916818,True
64,218,0.03883795045061787,0.26823318065256296,True
64,219,0.049560660580584365,0.2300596841319625,True
64,220,0.03739701678693252,0.2788732839577469,True
64,221,0.040431338606623714,0.27081993851465797,True
64,222,0.039513667173655634,0.2724779930562618,True
64,223,0.04839583561011881,0.29455627828345715,True
64,224,0.05103166440753541,0.26513645022610205,True
64,225,0.04556735464189112,0.25069386546276756,True
64,226,0.04783174447803307,0.248288059602462,True
64,227,0.04184472480049298,0.28426333345411076,True
64,228,0.03551271849985126,0.24852435333701042,True
64,229,0.033123581970415955,0.2644258565332832,True
64,230,0.03531707981305517,0.2844412270460741,True
64,231,0.0329243315007564,0.2797709817539259,True
64,232,0.03684308057628144,0.2587007563261224,True
64,233,0.036058145817547266,0.26925189231287594,True
64,234,0.04115358746109156,0.27434143477483963,True
64,235,0.035756217882686646,0.25824255808836555,True
64,236,0.039010601148531346,0.26886782288757455,True
64,237,0.03443727031061326,0.2736488121823311,True
64,238,0.0487444488648112,0.2475813668393513,True
64,239,0.04949104542010161,0.25890921757341173,True
64,240,0.04543498252738548,0.26819283164896596,True
64,241,0.04025151526732858,0.2548261263914474,True
64,242,0.03874383965422459,0.26023812756702785,True
64,243,0.05058575781383467,0.22154109760036803,True
64,244,0.04033422112007129,0.25274306554856846,True
64,245,0.05593620388124204,0.22702828294661354,True
64,246,0.05476476421897443,0.23628455299215456,True
64,247,0.03718225141200735,0.2580330084249483,True
64,248,0.03317217288185572,0.2692422420170385,True
64,249,0.043913882051808045,0.25603840136600126,True
64,250,0.03564579256129594,0.25761441547949737,True
64,251,0.04459304657902449,0.2588023904799683,True
64,252,0.042854571530402306,0.2556646532665485,True
64,253,0.06364287875033368,0.22732211765761653,True
64,254,0.04553579458221168,0.24477112519707533,True
64,255,0.041335710607220875,0.2577488094467706,True
64,256,0.037466311930624954,0.24137268115801208,True
64,257,0.038456150172122165,0.24210183881099848,True
64,258,0.044423283942276764,0.2377109990852802,True
64,259,0.042956027558381515,0.2575489495284091,True
64,260,0.03978492719111892,0.25198726333200616,True
64,261,0.05036432506991548,0.25087387660638005,True
64,262,0.03658003229417597,0.2735005970961907,True
64,263,0.0449048577812211,0.24439139958455214,True
64,264,0.044861877821215965,0.26167515108952527,True
64,265,0.047601469112854414,0.26485784393633294,True
64,266,0.041612736342935636,0.2685250327381354,True
64,267,0.034975925423009924,0.25922456753538947,True
64,268,0.04429062727587928,0.2830988412995408,True
64,269,0.04313194858887619,0.25672142000042913,True
64,270,0.05532079928912219,0.23318221677236214,True
64,271,0.03744357476192389,0.26109555829965897,True
64,272,0.03150657665590126,0.280774870038086,True
64,273,0.04530328023351937,0.26363166027430257,True
64,274,0.03389041649774333,0.25433153030135863,True
64,275,0.03414999730818939,0.2749994743104583,True
64,276,0.043835476221907255,0.234832048097444,True
64,277,0.035258168740010226,0.25382420891477203,True
64,278,0.0408469953654894,0.23342573165659514,True
64,279,0.03603434721601183,0.2896139879367383,True
64,280,0.03804098566182555,0.24889080554085402,True
64,281,0.04027090359448139,0.26882461795786533,True
64,282,0.04718120188354814,0.23415851286013892,True
64,283,0.045299592654994815,0.2718671454261157,True
64,284,0.054515144380025984,0.26846917041538654,True
64,285,0.04361968456069637,0.23332189303556117,True
64,286,0.04714760157858164,0.2482831210797275,True
64,287,0.03888667350067703,0.24570432638474565,True
64,288,0.04270057391641082,0.266448027569007,True
64,289,0.03993739028964907,0.2541106117539841,True
64,290,0.03566342074187466,0.2607551330956062,True
64,291,0.04703201424298298,0.23633601754720543,True
64,292,0.0399724766156873,0.2676870277794829,True
64,293,0.039238959638932355,0.2654675325481679,True
64,294,0.051388409612713064,0.2795823264848987,True
64,295,0.0406713464795769,0.2672810507922234,True
64,296,0.03840653449659413,0.27622807036546776,True
64,297,0.03916477708685195,0.2701977340316803,True
64,298,0.03845749364864526,0.26925165619360947,True
64,299,0.04546106256193269,0.23624350818774448,True
64,300,0.051133610520553686,0.22569382673716779,True
64,301,0.03756198007542823,0.24706381200913866,True
64,302,0.0318771393118266,0.28987207360696116,True
64,303,0.03764182008376556,0.2811154760087782,True
64,304,0.04378040468531791,0.2558974830025933,True
64,305,0.04004907482203768,0.26483777827596905,True
64,306,0.034732183601959,0.2635985266936036,True
64,307,0.05342751485247173,0.2477771569094095,True
64,308,0.0453722167042633,0.26137206860669077,True
64,309,0.04294947108540704,0.27253405417378995,True
64,310,0.03615329593185211,0.24727544746307317,True
64,311,0.038213735663450786,0.23774885959307068,True
64,312,0.05021804770498109,0.23009339702282805,True
64,313,0.048885718787800875,0.2669109783313247,True
64,314,0.035457146564118386,0.2513039663322314,True
64,315,0.039150396940633846,0.2648534215964229,True
64,316,0.046451002148509446,0.238097938914224,True
64,317,0.04178221759703557,0.25749925568621357,True
64,318,0.04305984333162784,0.2680033533351038,True
64,319,0.049727147176732336,0.24149919020064334,True
64,320,0.03733714648872277,0.25149245322437314,True
64,321,0.045155775885070755,0.24045626123442082,True
64,322,0.050382752969080444,0.26079083082136995,True
64,323,0.048093748686776315,0.26364870971414567,True
64,324,0.03986156964158401,0.2445938690346414,True
64,325,0.04817315046097949,0.24258529012310723,True
64,326,0.03977096763704269,0.28014099957553634,True
64,327,0.04732077607211368,0.2617575810070577,True
64,328,0.05039529949118425,0.2462600724871077,True
64,329,0.03422471410459654,0.24497437449539655,True
64,330,0.04377975767962897,0.27311616228107227,True
64,331,0.042129441755543284,0.2639379637923164,True
64,332,0.04419305736173845,0.24013921398688282,True
64,333,0.039235863361691034,0.26143217201015845,True
64,334,0.04573499902259363,0.24292652969041165,True
64,335,0.05010216457542566,0.24591610785264598,True
64,336,0.04702248481134848,0.2501543664861131,True
64,337,0.04455854557958422,0.24122955838586047,True
64,338,0.03646752469585747,0.2496197344169769,True
64,339,0.042356835407662656,0.25609306633432477,True
64,340,0.050339599131101795,0.2825112607432112,True
64,341,0.045291473048873654,0.2502988833094306,True
64,342,0.037357281993169844,0.2736633528301294,True
64,343,0.052117870590883436,0.2276366028745777,True
64,344,0.04628293423573705,0.2625269099498937,True
64,345,0.044789825000003586,0.2569339643109221,True
64,346,0.04020457269034157,0.2741856955765438,True
64,347,0.04574674637133949,0.28111854323474594,True
64,348,0.05473333534707907,0.23837618013973702,True
64,349,0.03789080536759366,0.2524869727527417,True
64,350,0.04113769343429434,0.26894874817907705,True
64,351,0.04633012863532694,0.2791020985352986,True
64,352,0.04641085483825408,0.2551192812892727,True
64,353,0.04234057792750676,0.2375756743715462,True
64,354,0.04649198557616789,0.2647575493980484,True
64,355,0.04289569932659387,0.25095671583201706,True
64,356,0.037087898325193075,0.259719777034705,True
64,357,0.03703543488874786,0.2739732323956887,True
64,358,0.039889453318773874,0.26616370874282735,True
64,359,0.040824031909335104,0.27007791689560245,True
64,360,0.04907288862786475,0.24374959219972636,True
64,361,0.04372557533562518,0.26392648019944026,True
64,362,0.043815833823462366,0.25875932929862616,True
64,363,0.05037780227375228,0.23311343206441468,True
64,364,0.036640209872241314,0.2584833741007674,True
64,365,0.0505097724411219,0.2753325916975451,True
64,366,0.0410778097656529,0.2516853376782791,True
64,367,0.0536853298653489,0.24227758864391538,True
64,368,0.043753780922607656,0.28182814333544765,True
64,369,0.05324032578148879,0.2840442272342724,True
64,370,0.04624695385226874,0.23895784180645138,True
64,371,0.03892110839731179,0.2766261905349601,True
64,372,0.03981823254699687,0.27954997947006416,True
64,373,0.039969351212591986,0.26310157816814006,True
64,374,0.05662997182239342,0.24275510770139785,True
64,375,0.05095965397459624,0.25354861538739987,True
64,376,0.037354527782990164,0.26612114750023674,True
64,377,0.033979969726053466,0.2683623098022115,True
64,378,0.036430710003648045,0.28404271209659404,True
64,379,0.04205181717076667,0.24054368705997706,True
64,380,0.049956392488955885,0.2635547961926279,True
64,381,0.04075468907868501,0.27494873069523984,True
64,382,0.03812878722260829,0.24852510094168193,True
64,383,0.05263926762453857,0.245629973128667,True
64,384,0.03896489067341863,0.24515372492513388,True
64,385,0.0455701681868287,0.2617145807498152,True
64,386,0.04724138509484273,0.24887308434370065,True
64,387,0.03993520711840817,0.2615742302996158,True
64,388,0.047467532478642833,0.2570678017546871,True
64,389,0.04140420558479645,0.25087800813247685,True
64,390,0.04264467290302624,0.25543060289604674,True
64,391,0.042777225345312454,0.2738786694463457,True
64,392,0.04083491663779117,0.27607781394870207,True
64,393,0.03200999968722133,0.25406558598217366,True
64,394,0.05104965228759079,0.23539505453171183,True
64,395,0.04394942372436432,0.2404910106369721,True
64,396,0.04253387936884808,0.27511598807116916,True
64,397,0.051308557480272576,0.22982500988098462,True
64,398,0.038238976803904715,0.29921049449843984,True
64,399,0.0344760291577217,0.2738801383927522,True
64,400,0.04420519177095021,0.26383464342081653,True
64,401,0.042927588236649855,0.25406221351701946,True
64,402,0.039977404883551025,0.2525272040026295,True
64,403,0.03967538675965847,0.27602396255140554,True
64,404,0.03363267272876947,0.2957744087727331,True
64,405,0.05293133213746467,0.2343440685583806,True
64,406,0.04520567750079914,0.2771115160584213,True
64,407,0.036211972995545245,0.24661472124161435,True
64,408,0.062052273876496984,0.23482065815329675,True
64,409,0.05365500944464982,0.2548025518059656,True
64,410,0.047084779049576336,0.259038860319312,True
64,411,0.03748632362591391,0.2753704583586703,True
64,412,0.048388998263345306,0.2352754683857409,True
64,413,0.03854896170709399,0.2507411651146122,True
64,414,0.045367867154646996,0.24678418018599294,True
64,415,0.04773746715400896,0.24547544104842087,True
64,416,0.05411134366696746,0.25918331347319484,True
64,417,0.03542411405454667,0.26487011824915757,True
64,418,0.046138437577074046,0.26197599460597726,True
64,419,0.057962351816869755,0.22820379999687287,True
64,420,0.038656238188414106,0.2682081280009049,True
64,421,0.03970806507421484,0.25761383780419,True
64,422,0.049875775604169545,0.2760096774837049,True
64,423,0.04245918268835979,0.25628611772530446,True
64,424,0.0387027089191978,0.25762572101547726,True
64,425,0.047310374342884064,0.24805214682000684,True
64,426,0.032952657428353106,0.2653857087866215,True
64,427,0.04883716442893592,0.25894467310069025,True
64,428,0.04284360905470788,0.2760445960420585,True
64,429,0.04610235291125593,0.2554081086708989,True
64,430,0.04096410649838282,0.2613267827431627,True
64,431,0.04587363047963426,0.2383050631831572,True
64,432,0.04440806637528252,0.2490976936941003,True
64,433,0.04425772825904221,0.23934513155687062,True
64,434,0.044618701374706776,0.2618532704720035,True
64,435,0.04113965623732025,0.26191580005048265,True
64,436,0.05719038415069416,0.23888996009374375,True
64,437,0.03682740141600846,0.284282327927256,True
64,438,0.04995690967874678,0.2521335916180053,True
64,439,0.04411533880052555,0.26423681149791844,True
64,440,0.045579905663538055,0.2633734701162199,True
64,441,0.04691820144349765,0.25541458126480204,True
64,442,0.04270858533733171,0.2672907349765291,True
64,443,0.0380014935837914,0.26750522757120776,True
64,444,0.047600846189546846,0.23037708689271183,True
64,445,0.03653573448646657,0.25314528187657276,True
64,446,0.03813968590900436,0.2583347258309429,True
64,447,0.03562624510294226,0.2467513346167403,True
64,448,0.05087830509149512,0.2664044169789465,True
64,449,0.05402381928899432,0.2589677005014404,True
64,450,0.04443734479897852,0.25184157811823354,True
64,451,0.04295889171696135,0.2542428580332384,True
64,452,0.046919939138146835,0.27270920746965716,True
64,453,0.036683397245346736,0.2743684105211799,True
64,454,0.03969710883587113,0.26428661277824067,True
64,455,0.03687930843599117,0.26662590171853723,True
64,456,0.04335401177338636,0.2622501825756613,True
64,457,0.03466669229628025,0.23919447294236626,True
64,458,0.052023166304803525,0.2742524300877796,True
64,459,0.03989427593538804,0.2620149734665181,True
64,460,0.04531977391035667,0.2750257022046283,True
64,461,0.04091406743950761,0.24849915105662349,True
64,462,0.04772669711537827,0.25770200946682376,True
64,463,0.03563595551483836,0.261959299782554,True
64,464,0.06576093600282806,0.2404102343989787,True
64,465,0.03727575703547788,0.2568488330444729,True
64,466,0.035924964375051716,0.2698830833010477,True
64,467,0.056195100985462994,0.2651378798594843,True
64,468,0.04284997944380286,0.26559778686917324,True
64,469,0.04875041992123876,0.22657983651622532,True
64,470,0.045223666436389504,0.26685948536413195,True
64,471,0.028117156223622573,0.2789026538030117,True
64,472,0.03609963236193675,0.28020884770474325,True
64,473,0.05347683784345264,0.23965536803186843,True
64,474,0.044290559614815414,0.2757914379184422,True
64,475,0.0373911967762613,0.2703830289983835,True
64,476,0.03735670809737739,0.27266614575714865,True
64,477,0.04672224001079334,0.2559574383379105,True
64,478,0.06574259614049785,0.23437739212931294,True
64,479,0.040892531890546285,0.2556913102107226,True
64,480,0.04251937657074815,0.26529583266901546,True
64,481,0.03982636713988849,0.2548421433129304,True
64,482,0.04753307265510421,0.2544679938771332,True
64,483,0.039725912145263206,0.2509899729742966,True
64,484,0.03650438359940779,0.2712161259402145,True
64,485,0.03728038557823332,0.2491211304904485,True
64,486,0.03901786390152449,0.2724499022948911,True
64,487,0.04255876635751049,0.2403220205863013,True
64,488,0.046413644369934594,0.27070470233362215,True
64,489,0.04808140796265235,0.2732693964204165,True
64,490,0.04700923479472094,0.2742468805999889,True
64,491,0.04169104877557299,0.26210239238506866,True
64,492,0.03886061032960743,0.2726167449883292,True
64,493,0.03735794772033483,0.2632145109625287,True
64,494,0.06616256177881415,0.20206359501491283,True
64,495,0.0420365047453707,0.2684493564755088,True
64,496,0.0436415040141605,0.2325555758171503,True
64,497,0.047237973724485446,0.2661901449890223,True
64,498,0.035512307241845675,0.28456861821818114,True
64,499,0.036143611860282004,0.28709547086759646,True
256,0,0.024334945396266815,0.3000488083466747,True
256,1,0.017930690589057423,0.2855230452499868,True
256,2,0.016452547979667515,0.2696199204747484,True
256,3,0.0188072121662392,0.27262019668292503,True
256,4,0.018729093908988678,0.2660154876928525,True
256,5,0.02024107731589508,0.2833887871638173,True
256,6,0.02078989874217948,0.28499339603654994,True
256,7,0.021532150027537042,0.2773476223678113,True
256,8,0.025160048006236835,0.2833715083565944,True
256,9,0.020525648784387215,0.27347568061071514,True
256,10,0.01800432982210179,0.2748457470115531,True
256,11,0.024062766315007953,0.2558878193533323,True
256,12,0.01836378001781799,0.2761641152646367,True
256,13,0.019578325257454343,0.2859745385034981,True
256,14,0.017717911563669336,0.2784639427134858,True
256,15,0.021300763419490283,0.28097857887671873,True
256,16,0.027861529114926037,0.2773692300292225,True
256,17,0.024401275997100548,0.27320596099629474,True
256,18,0.02050488324467169,0.28637626746587397,True
256,19,0.024025635546818296,0.2720764252777964,True
256,20,0.02067990121281338,0.2799337502897049,True
256,21,0.020751758973923683,0.278097675569552,True
256,22,0.021087912745246327,0.2830625670012502,True
256,23,0.022710702265787065,0.2793767986355504,True
256,24,0.019185645309819907,0.2838121138716521,True
256,25,0.02301445923209207,0.27844714192985853,True
256,26,0.02017929524613749,0.2771609466874071,True
256,27,0.02397940310796912,0.27150249701297363,True
256,28,0.021868311799958746,0.2794653231128419,True
256,29,0.022524821527128393,0.2816945156857111,True
256,30,0.02006186418406395,0.277037331423775,True
256,31,0.022489330248687475,0.27640318992194074,True
256,32,0.020750118393136487,0.28371665043899413,True
256,33,0.027450070921948518,0.25344720735076287,True
256,34,0.020771060214927292,0.28672040100938617,True
256,35,0.02084942437018369,0.28294623071840436,True
256,36,0.027297223612232635,0.2674178006336149,True
256,37,0.027254389923905026,0.27285863355811746,True
256,38,0.027306339312129536,0.27647232653093434,True
256,39,0.02099799429655696,0.27053994421295213,True
256,40,0.020124865473521176,0.2736325649791735,True
256,41,0.019454336226390388,0.2758210721513136,True
256,42,0.016590228198738906,0.28305610876814885,True
256,43,0.020295549877619848,0.28165226556829165,True
256,44,0.01949756599828833,0.279640577003985,True
256,45,0.023801898673238002,0.27917101955745904,True
256,46,0.02016622342922217,0.2704966439168934,True
256,47,0.02325872151380306,0.2754546321790147,True
256,48,0.02131791887444192,0.272246825821116,True
256,49,0.016466515134519376,0.2794497615564305,True
256,50,0.02001491365358733,0.2755723244392613,True
256,51,0.018888178729894893,0.2851531720103779,True
256,52,0.017949460582672244,0.27726434780396114,True
256,53,0.016215881664118012,0.27429371239398964,True
256,54,0.023501455104785234,0.2869349091978626,True
256,55,0.018938340016878843,0.28304409549441195,True
256,56,0.019945956675522968,0.27081594001361475,True
256,57,0.01934323966239782,0.280861841029453,True
256,58,0.018155809225244318,0.28892844451456695,True
256,59,0.022030710471970742,0.2671980970717497,True
256,60,0.023941571645734214,0.27947098531784653,True
256,61,0.020578741909065505,0.272660980861092,True
256,62,0.02256544290526324,0.266209550864605,True
256,63,0.017674090565793128,0.2821069678015128,True
256,64,0.021760473810748093,0.27511703085299877,True
256,65,0.022525757623618234,0.26689439267123016,True
256,66,0.024778361083075774,0.2690648441311072,True
256,67,0.02160192344446294,0.28788121036245434,True
256,68,0.019223511665005747,0.29868317295467994,True
256,69,0.021086925562050964,0.273177135368859,True
256,70,0.019083448960189705,0.28126586864841363,True
256,71,0.02561235618423191,0.27393806826138134,True
256,72,0.02387725176131839,0.2888263478234351,True
256,73,0.021532339342992233,0.2724953616455729,True
256,74,0.018836942391507364,0.270276304177992,True
256,75,0.023509701731118292,0.2685768170452721,True
256,76,0.024075502632687193,0.28435272995766436,True
256,77,0.022826521413505427,0.27278501608248945,True
256,78,0.02183865012476829,0.2579556619159347,True
256,79,0.020030257895985976,0.28357470624230796,True
256,80,0.01925185061606774,0.27925357473971524,True
256,81,0.02230306315355723,0.2691202194784876,True
256,82,0.029133643541521783,0.2636446004480498,True
256,83,0.016925860778525943,0.26962979779185875,True
256,84,0.018590589343633508,0.2649464101671893,True
256,85,0.02099000135111678,0.2781181119559608,True
256,86,0.017449265847500808,0.2695518304710044,True
256,87,0.01825520160969729,0.27820666639224145,True
256,88,0.016814375938568354,0.28662191209838134,True
256,89,0.017761416618533865,0.2890111622451556,True
256,90,0.019507120076562766,0.26753045153469035,True
256,91,0.025318912143291697,0.2837460961478676,True
256,92,0.029476643561307254,0.25187555473193723,True
256,93,0.01874363074017933,0.28836660945273396,True
256,94,0.021630875310840784,0.27770456363585183,True
256,95,0.019412494790184344,0.2788618836066462,True
256,96,0.021861141624356636,0.2689516327741106,True
256,97,0.026657714533555366,0.25561766570517425,True
256,98,0.021527557092863105,0.2734342310488935,True
256,99,0.023680821797137583,0.2765262667794995,True
256,100,0.02195115758755227,0.2834449512425716,True
256,101,0.02173970315548851,0.2885586002790194,True
256,102,0.019386469984170172,0.2674396841432425,True
256,103,0.021590066721173112,0.26934911262455813,True
256,104,0.019024753051232995,0.2766958966193774,True
256,105,0.022693886655497243,0.27912857440099453,True
256,106,0.022876970165931272,0.2676535684988369,True
256,107,0.018546316691955715,0.27590739354302024,True
256,108,0.024379134094846433,0.27592209785574645,True
256,109,0.02764018838662261,0.2657857446896058,True
256,110,0.02053090377132213,0.2660109775531131,True
256,111,0.019243600762727305,0.28169638709475386,True
256,112,0.025317423458182782,0.2806072149442401,True
256,113,0.0180287147371226,0.2712130047711635,True
256,114,0.020544971284147062,0.274551931736254,True
256,115,0.016859411100989347,0.2808684218072447,True
256,116,0.02444604944403705,0.27488631789996,True
256,117,0.017789381965740456,0.2921371808035572,True
256,118,0.03265403569571751,0.2511234314231645,True
256,119,0.019751674272855086,0.27235962537066905,True
256,120,0.029198558173464055,0.28437371285651664,True
256,121,0.021522778267423315,0.29124376842113237,True
256,122,0.019499607810847724,0.2755328441985755,True
256,123,0.022517055398361303,0.26506145885009064,True
256,124,0.02078723774391376,0.28183071519591457,True
256,125,0.017527241839014402,0.2828597271162619,True
256,126,0.021421802761948446,0.27535531763708676,True
256,127,0.018736908060760806,0.28355060014530603,True
256,128,0.024001829310603004,0.2763793117935298,True
256,129,0.020273345251596582,0.28448172140501937,True
256,130,0.01905170887462415,0.2748904036027939,True
256,131,0.017886057589338138,0.27974071775136267,True
256,132,0.023120385036141167,0.2779474953474864,True
256,133,0.021758361626336133,0.26624232948725474,True
256,134,0.021911304783298592,0.2794407313998113,True
256,135,0.015568833475094773,0.27747204972495615,True
256,136,0.02158651110219739,0.2717194587606471,True
256,137,0.018373070374612104,0.28696696697704194,True
256,138,0.019246737060149482,0.2725293616473298,True
256,139,0.02410869298980229,0.26674734385652643,True
256,140,0.022903148121353824,0.2640810104680877,True
256,141,0.023937189390961577,0.2796380340548072,True
256,142,0.019863681322399532,0.279096887196676,True
256,143,0.026767941496454204,0.28726410245118333,True
256,144,0.02102810460373537,0.2633411623470486,True
256,145,0.021144508703707994,0.29008632260184675,True
256,146,0.0263959500502592,0.2699459730228242,True
256,147,0.01949436571643967,0.28254091646168933,True
256,148,0.021119237136439144,0.2649657491498353,True
256,149,0.021182614876082625,0.2769012505516472,True
256,150,0.02047671268882438,0.27770617744044374,True
256,151,0.019944802388621473,0.267053473894676,True
256,152,0.01922011042600601,0.2806223834038699,True
256,153,0.017025101657392534,0.274194373861257,True
256,154,0.02389104093542033,0.27052215640435845,True
256,155,0.020412489329375047,0.27021618002882253,True
256,156,0.020308353921271914,0.2699311953746419,True
256,157,0.018891991183594525,0.27621952596083404,True
256,158,0.024538793757040104,0.2823138017585873,True
256,159,0.02238913285697358,0.2836327956339684,True
256,160,0.01961077163463325,0.2729559945638442,True
256,161,0.02195555828964601,0.2804183857295378,True
256,162,0.019960255309923326,0.28636022768926084,True
256,163,0.0243965617495409,0.28517522929528955,True
256,164,0.022935081104608356,0.2669657118392621,True
256,165,0.018785205780789592,0.267524040472845,True
256,166,0.023339784118261583,0.2705650688791684,True
256,167,0.018507133120295463,0.2736397200849713,True
256,168,0.018980107119767293,0.27729847281689357,True
256,169,0.02298808849486495,0.27819155530346185,True
256,170,0.02182418752555188,0.28371334401649356,True
256,171,0.02073053902389148,0.26548103555565705,True
256,172,0.024574534141168284,0.27266435195842076,True
256,173,0.017851307442392352,0.28032797464791964,True
256,174,0.02175605503377212,0.2803519768085122,True
256,175,0.018376423930700565,0.2817687115979581,True
256,176,0.020848929788822558,0.27541648355400844,True
256,177,0.02022060614473571,0.28116816264965483,True
256,178,0.020859885781257994,0.2713122662059073,True
256,179,0.020693624346143684,0.2788735339389239,True
256,180,0.018499557934078925,0.29051851690267333,True
256,181,0.02331566310990967,0.28108108837634116,True
256,182,0.022943615918547152,0.28944561805443575,True
256,183,0.02150877699572598,0.2823946259788951,True
256,184,0.02408906735849073,0.2700495125800136,True
256,185,0.017964402088420685,0.28397657484115,True
256,186,0.028400338027326145,0.2648568707768144,True
256,187,0.02137621874704202,0.27703954806695563,True
256,188,0.024056142132951888,0.2897578460896278,True
256,189,0.01985147410508825,0.2782579082847485,True
256,190,0.01976125802494158,0.27678679473455575,True
256,191,0.019561623505478312,0.28353621562146264,True
256,192,0.022894099843867463,0.2753531818679157,True
256,193,0.02502850872663189,0.2608183900026256,True
256,194,0.02146620663091595,0.27301907422720606,True
256,195,0.02266183897986096,0.2670245846721013,True
256,196,0.017898968822259453,0.2704158288829039,True
256,197,0.022691729476799705,0.2834252560566404,True
256,198,0.02270681561322488,0.26851217445263437,True
256,199,0.019771178928545165,0.2629224659290875,True
256,200,0.01995798305707179,0.27723410683132566,True
256,201,0.024433585718366527,0.2831400088492781,True
256,202,0.01902329849459424,0.2739343366840444,True
256,203,0.017114312403430913,0.2870237364230039,True
256,204,0.025917850080767593,0.28949900010063345,True
256,205,0.022139831503488416,0.272924852062863,True
256,206,0.022000840419396102,0.2841730005023677,True
256,207,0.021088137315847702,0.2838559840387439,True
256,208,0.021305837420216002,0.2784529512095512,True
256,209,0.01895709063636721,0.2726082744142208,True
256,210,0.019964824709020883,0.27969667088650485,True
256,211,0.021906569629592906,0.2811519035205783,True
256,212,0.015492278676422881,0.27571063633296655,True
256,213,0.0166121307745763,0.2852170066337153,True
256,214,0.021874500190443028,0.2803058290079078,True
256,215,0.025096733069720368,0.2752652352705812,True
256,216,0.018221236160094023,0.2873659344101533,True
256,217,0.016463006340289535,0.27439218410479294,True
256,218,0.02174227653812389,0.2671413319426021,True
256,219,0.022604147336425327,0.2759549793542559,True
256,220,0.020092369949050167,0.2923288176452547,True
256,221,0.01978887945693878,0.27539928567109934,True
256,222,0.02272201546898757,0.26652876222104765,True
256,223,0.021906786895807426,0.27822181983868366,True
256,224,0.018921879405634875,0.2918052395453542,True
256,225,0.02238708956120273,0.2857879383903223,True
256,226,0.01927317392213819,0.2825405095729738,True
256,227,0.017181996806971418,0.28054920420454055,True
256,228,0.0213427855119974,0.2660504526394246,True
256,229,0.021618142925515275,0.26813988835513186,True
256,230,0.02017905990337105,0.2796193191510221,True
256,231,0.01993623812149391,0.2864425118766578,True
256,232,0.022260549531557143,0.2625259138976564,True
256,233,0.023144543467935222,0.2697618252735529,True
256,234,0.02228284683003877,0.2733189187669675,True
256,235,0.03624821832607368,0.2557690730932247,True
256,236,0.022490321004912894,0.27162770406801745,True
256,237,0.018767680827606246,0.28633616884763224,True
256,238,0.01623423608179073,0.2726439502891086,True
256,239,0.02058194979912564,0.27245254796911766,True
256,240,0.020461535401744287,0.28436469497999517,True
256,241,0.01982853002336536,0.2665023106516006,True
256,242,0.026652083077623116,0.27579658301671217,True
256,243,0.02534547474245228,0.28700173838178106,True
256,244,0.02302039047725656,0.28311066787738903,True
256,245,0.022522148442280163,0.2708970050551369,True
256,246,0.02537356880735326,0.28610214149627056,True
256,247,0.023247983873882265,0.26670497023085854,True
256,248,0.023324157844407424,0.26778948903910726,True
256,249,0.02348582716906469,0.26574805107679633,True
256,250,0.02261286431293752,0.2762602071612265,True
256,251,0.025345502846424707,0.27148664927014327,True
256,252,0.02193543000228346,0.2713531492793402,True
256,253,0.020022179937886107,0.2756116454422816,True
256,254,0.02243008458617647,0.2865506616992734,True
256,255,0.02404013111183123,0.27770704776287564,True
256,256,0.022629197095721934,0.26967455889485775,True
256,257,0.017609236203227574,0.2719444721294461,True
256,258,0.018742002731665784,0.27663312788284616,True
256,259,0.020978363942634304,0.27991621328946836,True
256,260,0.019387170451252482,0.27628855768432425,True
256,261,0.020925489958825684,0.27156259136240385,True
256,262,0.02414455824800989,0.2679591376761123,True
256,263,0.022531860367309444,0.2628985880422331,True
256,264,0.02275490909210178,0.26875358276271943,True
256,265,0.02055918366252838,0.2767650943873477,True
256,266,0.02190295420569286,0.2577303080873138,True
256,267,0.018551970326640944,0.2859749080182699,True
256,268,0.021948575038092177,0.28571394764661723,True
256,269,0.020629095396865905,0.2742576510675476,True
256,270,0.02304253303229778,0.29290033463185944,True
256,271,0.023510310768989684,0.264900942982116,True
256,272,0.01843584666520117,0.26623989811422105,True
256,273,0.017871085331346164,0.2794288879900561,True
256,274,0.019309626351227113,0.28545482145720696,True
256,275,0.02042914484023731,0.26617996087996454,True
256,276,0.020096370610213576,0.27414409969732956,True
256,277,0.021793721112211138,0.28930075946511674,True
256,278,0.025405302152193263,0.2642088005012993,True
256,279,0.0236442155465241,0.2776493807484825,True
256,280,0.019755086808539258,0.2702563406398087,True
256,281,0.021499465705332725,0.27520221509648746,True
256,282,0.022360653871930182,0.293073530427949,True
256,283,0.024644610014477014,0.27396915233237784,True
256,284,0.021131654890501145,0.28351167427494606,True
256,285,0.02080833424833014,0.27717382122635725,True
256,286,0.016671968854636596,0.2759429534037662,True
256,287,0.018226100199176323,0.28508611261727745,True
256,288,0.021706023948030277,0.2718159370007963,True
256,289,0.02090928961328924,0.2761949060727174,True
256,290,0.023617364659212024,0.27792084015700935,True
256,291,0.02357597229593859,0.2804673620597825,True
256,292,0.018956129241965086,0.2791585444112075,True
256,293,0.023294735882150943,0.2775165723248444,True
256,294,0.021557089766445013,0.28495246489299103,True
256,295,0.017190307985408517,0.28349130111194154,True
256,296,0.025630114169917506,0.27174716638392743,True
256,297,0.01930706434271974,0.27711529011875236,True
256,298,0.024771201611175537,0.2813905855528713,True
256,299,0.020005815151228235,0.27884557278465205,True
256,300,0.020404379760659487,0.27327576164926426,True
256,301,0.02063555940664326,0.2700074996933252,True
256,302,0.022374837882373395,0.2676144167949455,True
256,303,0.025245520968163404,0.2688634607987664,True
256,304,0.021958699683827285,0.2680646461484148,True
256,305,0.020542777874845854,0.2833490995149867,True
256,306,0.024389113003569614,0.26398234883573124,True
256,307,0.020699232551861266,0.2779396984526583,True
256,308,0.022514014428168475,0.2657496840631431,True
256,309,0.019929042299667007,0.2750423719814655,True
256,310,0.017581595770938326,0.2754993137680333,True
256,311,0.024242469688439676,0.26273380673947755,True
256,312,0.01758403790726298,0.2741462032677937,True
256,313,0.02053667862033906,0.26880422958515193,True
256,314,0.020287608489509577,0.2590300575746615,True
256,315,0.024855838619740615,0.2609674402481878,True
256,316,0.020060367601398663,0.26890222992854135,True
256,317,0.02548222779375655,0.258913288433588,True
256,318,0.025423150076078798,0.2595855335107384,True
256,319,0.02063859898961287,0.26422724776716744,True
256,320,0.02115757219501404,0.2850465071446826,True
256,321,0.018892266539909712,0.2738260759441181,True
256,322,0.017513608950939924,0.27411107762469006,True
256,323,0.020353340419072954,0.27180991133662236,True
256,324,0.022142422698442195,0.26149930664788823,True
256,325,0.02270585311941902,0.27900190108496054,True
256,326,0.017955976910510284,0.2846086353586966,True
256,327,0.018374061517148425,0.2881232271929156,True
256,328,0.02168113689932364,0.2712144556107438,True
256,329,0.028284080903974607,0.2834911834626697,True
256,330,0.019881670225111052,0.27129781805381964,True
256,331,0.023988929060768795,0.2720407203321768,True
256,332,0.020913746631161405,0.2729351233557122,True
256,333,0.021851072667789777,0.2715500374784952,True
256,334,0.020567705156955753,0.27984906654311087,True
256,335,0.024742469983288686,0.2715408323632993,True
256,336,0.023568528048294464,0.26677924102407674,True
256,337,0.020684476578026953,0.29199181016745934,True
256,338,0.02173995001972319,0.2619039783230155,True
256,339,0.023906955533586693,0.26527647373250873,True
256,340,0.021215196839886562,0.2890517177276529,True
256,341,0.017726801784312175,0.2801356761174231,True
256,342,0.021772210339107027,0.27896872675715095,True
256,343,0.01867550566573164,0.2913041087094863,True
256,344,0.018549589000293937,0.29087966511852925,True
256,345,0.023926955566538347,0.27833742005402906,True
256,346,0.0203292349533485,0.2752668899063527,True
256,347,0.02047988108260372,0.27541769301534935,True
256,348,0.022387177623301953,0.2685566256120211,True
256,349,0.021047160526083606,0.28135185467573465,True
256,350,0.017024841176984384,0.28254878634180186,True
256,351,0.015269154256789388,0.27302918823948386,True
256,352,0.022004205880693763,0.29162175785960665,True
256,353,0.020972495005691892,0.28009907430828573,True
256,354,0.02453983340441024,0.2819024446272139,True
256,355,0.015096300992684455,0.2814384581328805,True
256,356,0.02023105922569174,0.2723460837130401,True
256,357,0.02223983807979705,0.2810590154274689,True
256,358,0.016960920188086606,0.27534513721504306,True
256,359,0.025209795325132327,0.2683597013021901,True
256,360,0.017291632045185953,0.27759576918867124,True
256,361,0.019938034090714783,0.2719161235742091,True
256,362,0.024463363333867498,0.2608733985641227,True
256,363,0.019409206976536884,0.27803403918265096,True
256,364,0.027062682274315644,0.25482719613628096,True
256,365,0.02356105012867711,0.2796440549138096,True
256,366,0.022595107570530484,0.28568932223595095,True
256,367,0.01845631963573248,0.2832918965110502,True
256,368,0.023593877499101825,0.29555822439814305,True
256,369,0.018443641753182808,0.27033080408104343,True
256,370,0.021960552235359386,0.2852390514907355,True
256,371,0.02234116215580252,0.2772453091825376,True
256,372,0.02249672909028816,0.2803717541303034,True
256,373,0.017418215525981797,0.27884269696976755,True
256,374,0.021362722450269614,0.26921910540169175,True
256,375,0.022391911177142544,0.28436903643124095,True
256,376,0.017562834050504655,0.27949898143740004,True
256,377,0.024237176681946977,0.26767181986327815,True
256,378,0.020803873329881616,0.276793870009405,True
256,379,0.018895434823251532,0.27764334094062654,True
256,380,0.021756795076053246,0.28024400635268143,True
256,381,0.018733648176194696,0.2896104572876808,True
256,382,0.020008051309213647,0.2785438767614134,True
256,383,0.02076317965312379,0.27042458968496846,True
256,384,0.0215191136527421,0.2611336769808371,True
256,385,0.018397857460430413,0.28121317000924173,True
256,386,0.020276923697223226,0.27337197080236464,True
256,387,0.02039152049628182,0.27564988206395014,True
256,388,0.02463860669742863,0.27057000621685184,True
256,389,0.024839004605460947,0.26892798115239636,True
256,390,0.0204279260427087,0.27052852210229966,True
256,391,0.025541906854336504,0.26475653289255285,True
256,392,0.02402494173838211,0.2663118452006711,True
256,393,0.02310274609046719,0.28293420785828594,True
256,394,0.01664699130299693,0.2702007937395689,True
256,395,0.019458369090964607,0.27700248614242806,True
256,396,0.018814898772158854,0.2860693473137143,True
256,397,0.02254212791065881,0.28074542633089394,True
256,398,0.026481173377974912,0.2842128789069624,True
256,399,0.023497896623382933,0.27139226826402,True
256,400,0.022502162781074843,0.271927068976734,True
256,401,0.02099237450330348,0.2665467327126378,True
256,402,0.019413933236409612,0.27598901214553173,True
256,403,0.023375453265544403,0.27449824508225923,True
256,404,0.022577145952215973,0.28644831410263194,True
256,405,0.022723231406532204,0.26180207910081615,True
256,406,0.018876576118268405,0.2724028379956012,True
256,407,0.018127999917626925,0.2853767849921837,True
256,408,0.01727034327189221,0.2884752780662557,True
256,409,0.023202077000660352,0.2605159321333588,True
256,410,0.023775367939769462,0.2718697167221856,True
256,411,0.021554521467046235,0.2705692931844882,True
256,412,0.0221825916526584,0.28032617945063615,True
256,413,0.024965074357337226,0.2661590815184591,True
256,414,0.022465971420792468,0.2788502086901946,True
256,415,0.02147879467457977,0.2673468035881284,True
256,416,0.019283874509188018,0.2866248554925364,True
256,417,0.018370605854437665,0.2696604445344491,True
256,418,0.022321298730530376,0.2831936688105448,True
256,419,0.02480682371428026,0.2662388411924156,True
256,420,0.02190186378991169,0.27417818662645455,True
256,421,0.022825173095496757,0.26974568353232004,True
256,422,0.02466887086647339,0.27134036804282335,True
256,423,0.0191386745486805,0.2763117785658464,True
256,424,0.028095151450820637,0.2763629154774636,True
256,425,0.01821784324696807,0.26709500109431367,True
256,426,0.019668122715782485,0.27848669607352705,True
256,427,0.01699331826945899,0.2860362199272829,True
256,428,0.017764743240784975,0.2756215099507412,True
256,429,0.01710432198063963,0.27794247743843253,True
256,430,0.024255985094507743,0.2713442948788039,True
256,431,0.021999657855336467,0.27847496022614987,True
256,432,0.023296394361747193,0.2793052828901679,True
256,433,0.02729794138101466,0.26243187984500543,True
256,434,0.02559526185202214,0.27088850354047084,True
256,435,0.021025091755559742,0.2867865807224345,True
256,436,0.024277763210302776,0.27629443752047406,True
256,437,0.022467035702391308,0.28168025406430486,True
256,438,0.020133153069351296,0.2809941118527825,True
256,439,0.023133340750765695,0.26596791745605775,True
256,440,0.01954444650154675,0.26637527751243223,True
256,441,0.023745295310056154,0.2757924831865979,True
256,442,0.022110673566254416,0.2848163891962498,True
256,443,0.02369385469311697,0.2696289138708989,True
256,444,0.021094235989406712,0.26761156458587704,True
256,445,0.019520865944627278,0.2860454661752275,True
256,446,0.017293921374912653,0.2682379117897418,True
256,447,0.0215573983168227,0.2891106715805596,True
256,448,0.01886897342745093,0.278475827922093,True
256,449,0.01485044552785228,0.2809910105163945,True
256,450,0.01960222626521686,0.27654100227087125,True
256,451,0.02075941812025625,0.28185963867403097,True
256,452,0.021107225510872164,0.2638831118680466,True
256,453,0.022954570483450423,0.266660998065069,True
256,454,0.021780001974352713,0.2738309970780312,True
256,455,0.02695983456941134,0.2671752243155803,True
256,456,0.021219369969097374,0.28575766337126146,True
256,457,0.020449282948686594,0.28130519456858116,True
256,458,0.025673243070234587,0.279097454889425,True
256,459,0.0213918336725337,0.29472404438649286,True
256,460,0.02563216165748791,0.2848386543372021,True
256,461,0.02156927109187477,0.28301340160593047,True
256,462,0.01778633519987778,0.26871771040716946,True
256,463,0.02066132188851863,0.27467710002591067,True
256,464,0.023263829117531186,0.2605513737278673,True
256,465,0.022124142916227142,0.28584491707850634,True
256,466,0.021507678149697392,0.2965450206389097,True
256,467,0.016479111672395987,0.27728996086663926,True
256,468,0.02062929011402625,0.27684596572768067,True
256,469,0.015592155104827143,0.2894558509271721,True
256,470,0.018523893303992203,0.27974799419990065,True
256,471,0.023291750324334712,0.2826037419522364,True
256,472,0.02850325189633728,0.2849945983766111,True
256,473,0.02078997952657383,0.2772753079763408,True
256,474,0.020264340850060302,0.28241701820631415,True
256,475,0.018712670099907194,0.2652414716701653,True
256,476,0.017468192958322436,0.27416752164277,True
256,477,0.01961242230506169,0.270078341679763,True
256,478,0.024905318605725896,0.2844687656033696,True
256,479,0.019007359767425097,0.276548314439718,True
256,480,0.024425677523229418,0.2870174557322299,True
256,481,0.02326398159027423,0.27003797232327675,True
256,482,0.015510739284103356,0.2816672843311878,True
256,483,0.023677803723751313,0.27257706284805105,True
256,484,0.020625288084349918,0.2766235780689221,True
256,485,0.01791106409682387,0.2731971745216406,True
256,486,0.02112789914223956,0.2709330587318475,True
256,487,0.0215156784442347,0.2659459641626602,True
256,488,0.021229072171939877,0.2868090313822727,True
256,489,0.019108666873389878,0.27658150139001797,True
256,490,0.022181762724855326,0.2845664566879953,True
256,491,0.021404898021727688,0.27291867474185266,True
256,492,0.019704028430104097,0.27395685174789447,True
256,493,0.022332972129917444,0.2817814481726162,True
256,494,0.029405477411263557,0.26062817719933223,True
256,495,0.025019840789293375,0.2794273028735801,True
256,496,0.02277446630435392,0.2721231057969277,True
256,497,0.018651071174114464,0.2913042987712604,True
256,498,0.02313678600270168,0.26854397033554545,True
256,499,0.02801432703089684,0.2766185264476289,True
1024,0,0.014911390585246275,0.2829132234658213,True
1024,1,0.010194798452526334,0.28727278792865557,True
1024,2,0.0100308240346303,0.28693954670508287,True
1024,3,0.010845412914437278,0.28039755586482645,True
1024,4,0.011700134334820388,0.2897402386089119,True
1024,5,0.010607019220067803,0.2865998098047249,True
1024,6,0.011261957896628516,0.2832942560991008,True
1024,7,0.012191062760187752,0.27845883345888417,True
1024,8,0.01094693824441024,0.27905246247076915,True
1024,9,0.013026804974888662,0.2831572554880074,True
1024,10,0.01301197790739365,0.2791293923615625,True
1024,11,0.009682685614712177,0.28591603637656043,True
1024,12,0.009666790717142906,0.2794099762211619,True
1024,13,0.010719673340294753,0.28456066305218436,True
1024,14,0.011655710956367523,0.278087993588122,True
1024,15,0.013365101318918278,0.27768618164890324,True
1024,16,0.011113753063596698,0.28021447061754057,True
1024,17,0.01125974796269712,0.27986116191271787,True
1024,18,0.009085620389883274,0.2840830202047692,True
1024,19,0.01124665291896159,0.28267904240358377,True
1024,20,0.009430179595601228,0.28509876249534466,True
1024,21,0.008907223281885224,0.28362477184493246,True
1024,22,0.01265309345589279,0.283202548512639,True
1024,23,0.010936624731512926,0.2794910190149686,True
1024,24,0.011059941263922724,0.28954597342332966,True
1024,25,0.012320206668877308,0.2749245952146484,True
1024,26,0.01068966804311834,0.2899487544169763,True
1024,27,0.01064512232206434,0.28848224056189226,True
1024,28,0.011466229959439023,0.27217339415844244,True
1024,29,0.01108297131905479,0.2832398785971222,True
1024,30,0.011427671744645082,0.2800932226690555,True
1024,31,0.009537030646739164,0.2766751082763953,True
1024,32,0.010140048244296401,0.2863851534319127,True
1024,33,0.012201131448965088,0.2777845585316411,True
1024,34,0.013287470657858014,0.281889485470233,True
1024,35,0.00973295461974721,0.2812535961170057,True
1024,36,0.010385692489794133,0.29103658418750333,True
1024,37,0.011632866478000707,0.28986008338572483,True
1024,38,0.008711824470013006,0.2814824724852586,True
1024,39,0.00934979424857025,0.28753553727153464,True
1024,40,0.012296938275422966,0.28901926017783125,True
1024,41,0.011000275211226488,0.27787975876572946,True
1024,42,0.009248067543287306,0.2871162083466006,True
1024,43,0.012265142948547192,0.2768387343606815,True
1024,44,0.011517753931510312,0.2790465126572701,True
1024,45,0.008121524427548803,0.28364318598538657,True
1024,46,0.011774677958513849,0.28133989171936685,True
1024,47,0.009526741825773625,0.28884806540249,True
1024,48,0.009274645638217293,0.2888852693314831,True
1024,49,0.013248274983583046,0.2712518721875854,True
1024,50,0.009394872237641816,0.27935781286432915,True
1024,51,0.00902857374344778,0.2865210339651823,True
1024,52,0.008397769172834954,0.2853567507917556,True
1024,53,0.009858903642409116,0.28205815006803586,True
1024,54,0.009147117815598961,0.28030816524181457,True
1024,55,0.010428595680907269,0.2888965243448728,True
1024,56,0.009683685078687318,0.29305912075262464,True
1024,57,0.009399917317350476,0.2859403113512911,True
1024,58,0.010868905707699543,0.28295025895708836,True
1024,59,0.010576514566276868,0.28347501244153817,True
1024,60,0.010625418462980226,0.28348248216991057,True
1024,61,0.012043789258525747,0.2883348728779039,True
1024,62,0.0072274550825455735,0.2890328855731658,True
1024,63,0.007235290198921064,0.2843981929735539,True
1024,64,0.012790941525285381,0.28093419843373163,True
1024,65,0.009514782078627345,0.2830542671150908,True
1024,66,0.01305661484778367,0.2832046439563239,True
1024,67,0.01113729786174284,0.2883031234272894,True
1024,68,0.010248875787731954,0.28098769949476465,True
1024,69,0.013046388040653776,0.2824570590294402,True
1024,70,0.01199336589396868,0.2740761642455363,True
1024,71,0.010220882413879936,0.2824651979814295,True
1024,72,0.013806239608268801,0.2802892806610488,True
1024,73,0.009664969434647478,0.2909741437302824,True
1024,74,0.01121276598888673,0.28684909241016476,True
1024,75,0.009883914134727357,0.2860513989692584,True
1024,76,0.008676686011638084,0.28873716646013564,True
1024,77,0.011966172408602812,0.28567083256222103,True
1024,78,0.01103377734577626,0.28931119034672637,True
1024,79,0.010755534530569053,0.28162282537838373,True
1024,80,0.012675452399347673,0.2819570599289741,True
1024,81,0.012418664389417074,0.2798793657748994,True
1024,82,0.01033080407354323,0.2848935820553019,True
1024,83,0.012260984577260554,0.2801631070076436,True
1024,84,0.011369263713133066,0.2902354591243343,True
1024,85,0.011430338052405712,0.2828120596359781,True
1024,86,0.008713315140435305,0.28536034892851586,True
1024,87,0.009709090209375007,0.27822925676401694,True
1024,88,0.013347206932046716,0.2851077783402801,True
1024,89,0.008716077375188709,0.2849188372569326,True
1024,90,0.011816441903106935,0.2831275890622281,True
1024,91,0.009782433916129107,0.29093960320491546,True
1024,92,0.00868668579877816,0.28264237663928626,True
1024,93,0.012533794622131209,0.2945096583892428,True
1024,94,0.012079976341972238,0.2863605081585432,True
1024,95,0.011347492439675115,0.28496771074491367,True
1024,96,0.012062962050700815,0.28359240387391665,True
1024,97,0.009648262480844084,0.2862618622415564,True
1024,98,0.010730658958101316,0.28589924550421564,True
1024,99,0.010193258569185324,0.2776015146386667,True
1024,100,0.009882541965512725,0.2784110476233676,True
1024,101,0.011390776423426636,0.2835669489505852,True
1024,102,0.013306400265682245,0.28761938445147117,True
1024,103,0.010489239819979543,0.28103971160294283,True
1024,104,0.012469346524508314,0.2752801772205854,True
1024,105,0.013250207299845416,0.2850127192897427,True
1024,106,0.011896027122061913,0.2800543198002665,True
1024,107,0.013426051247485271,0.283313934459868,True
1024,108,0.012088269071110318,0.28175597569744815,True
1024,109,0.008875707303144784,0.28533244069255154,True
1024,110,0.009963126170589165,0.2788898512069578,True
1024,111,0.0107782263600202,0.2854270292791997,True
1024,112,0.010762972247536693,0.28490965362059556,True
1024,113,0.009237346997894932,0.2812640442929835,True
1024,114,0.012846725057023632,0.28506071158509494,True
1024,115,0.011684150716927438,0.2778002751104509,True
1024,116,0.010438060483114412,0.28263768609980816,True
1024,117,0.011370652516785738,0.28327597916658137,True
1024,118,0.011839862391281944,0.276365273225937,True
1024,119,0.0092210352620512,0.28279089400661706,True
1024,120,0.009713149724556896,0.2847706271257562,True
1024,121,0.012905607272444535,0.2865245967806414,True
1024,122,0.008344548115167284,0.28061830482284117,True
1024,123,0.011234408749468646,0.2842269577259051,True
1024,124,0.010863247135881444,0.2866860060502056,True
1024,125,0.011486555316859492,0.281067256457013,True
1024,126,0.010645285073495922,0.28372518974129346,True
1024,127,0.009543122290478736,0.283651279083022,True
1024,128,0.011785789659069663,0.27562648110929233,True
1024,129,0.009507613097475486,0.2878636363731111,True
1024,130,0.008030513833542504,0.2858521434424118,True
1024,131,0.01069009826787809,0.27619561103198864,True
1024,132,0.01141261470732394,0.28080647462572267,True
1024,133,0.009059811079548208,0.286560255856466,True
1024,134,0.010683697720401203,0.28923424265444836,True
1024,135,0.009919811088628867,0.28845896377811403,True
1024,136,0.010410919542341357,0.2865769036381114,True
1024,137,0.011734405851550014,0.2864001304564963,True
1024,138,0.009618512681648877,0.2826223628333382,True
1024,139,0.009762950550517584,0.2819198635965788,True
1024,140,0.010000313267033717,0.28079968954027595,True
1024,141,0.013223360594594833,0.28345668378981775,True
1024,142,0.010535284969936758,0.2913176204612909,True
1024,143,0.015175819772925533,0.2786513861562887,True
1024,144,0.010533376806635176,0.28642346678235975,True
1024,145,0.012883340467993254,0.28639861714552245,True
1024,146,0.011091532824816017,0.28704819314717805,True
1024,147,0.012455171796007462,0.27845475888736543,True
1024,148,0.011654561318784836,0.28348072511291195,True
1024,149,0.011945260515462873,0.28546393597098657,True
1024,150,0.009190961778116824,0.28288699832274733,True
1024,151,0.009982253155477055,0.286369348935879,True
1024,152,0.0090992322347268,0.28591222722470355,True
1024,153,0.009306787479900578,0.27993472698121263,True
1024,154,0.009988894010589118,0.281371158375539,True
1024,155,0.009873143423872657,0.28304676016938984,True
1024,156,0.010233808613512824,0.28709947702663324,True
1024,157,0.01063175032853189,0.28385772051177155,True
1024,158,0.0118517262629151,0.2823006002314171,True
1024,159,0.010626956826034397,0.28517179548371074,True
1024,160,0.013771137311698899,0.27337124416388486,True
1024,161,0.009989030509089312,0.2845935625739511,True
1024,162,0.01170286333048949,0.27985892570737975,True
1024,163,0.012993983763908564,0.2897702956350781,True
1024,164,0.00945039598981982,0.2870151586943461,True
1024,165,0.00940435158785566,0.28296994661392383,True
1024,166,0.010395644980402349,0.2890114253521155,True
1024,167,0.011188620737097288,0.28143561807341877,True
1024,168,0.00976994190790676,0.2863684338689912,True
1024,169,0.009745974177320088,0.28578734007483275,True
1024,170,0.011922024748125464,0.2792052043455182,True
1024,171,0.009955075801484407,0.28499546336365766,True
1024,172,0.011231378197868522,0.28000331820119173,True
1024,173,0.009974648891900265,0.28176979664150437,True
1024,174,0.008944087076883685,0.2798288946430356,True
1024,175,0.01029885510263882,0.2767803642523514,True
1024,176,0.010086456064390445,0.28661340431924365,True
1024,177,0.009459480644995943,0.2834376478406103,True
1024,178,0.01325491429105654,0.2830913024832806,True
1024,179,0.010208493705296447,0.2869182271194389,True
1024,180,0.00999021478040758,0.2819692328826693,True
1024,181,0.008958166794436027,0.28590716457295806,True
1024,182,0.010153432117237056,0.28679852957402957,True
1024,183,0.012574772158224144,0.29063412333918365,True
1024,184,0.00971338211277624,0.2804310868593036,True
1024,185,0.009377572848501884,0.28813887259992155,True
1024,186,0.010650344521480459,0.28557636429562816,True
1024,187,0.009367742595081798,0.28532403951900676,True
1024,188,0.00911641500100802,0.28598751201175143,True
1024,189,0.01199320868322959,0.28383104107391854,True
1024,190,0.01184195609048303,0.2819376494447213,True
1024,191,0.010484439819332779,0.28501151787285034,True
1024,192,0.011672749505693598,0.28056978615740125,True
1024,193,0.00872087890581686,0.28462897436111284,True
1024,194,0.010848956216423664,0.28517808542053186,True
1024,195,0.011752316917988326,0.2799606865127837,True
1024,196,0.012626372205808372,0.27718994579677464,True
1024,197,0.011685017380797585,0.278931776640851,True
1024,198,0.013829087157074142,0.2818158059647177,True
1024,199,0.007693590091665403,0.28061734219827467,True
1024,200,0.013107630503905513,0.2859852536001391,True
1024,201,0.010833338413996557,0.2814798372525461,True
1024,202,0.008686557383527992,0.2862183763020709,True
1024,203,0.010979587597340686,0.29387470715513486,True
1024,204,0.011371299509932214,0.28292441403732493,True
1024,205,0.012674642958179298,0.29152678657056214,True
1024,206,0.010944522117522597,0.28958660861521845,True
1024,207,0.009158043971256568,0.2851269391955778,True
1024,208,0.011019553673371412,0.28155834905843974,True
1024,209,0.011221012631393114,0.2730739058647218,True
1024,210,0.012001998770096093,0.2892635028348178,True
1024,211,0.010478921780711224,0.2817147628988383,True
1024,212,0.008957976544105798,0.28387235028595104,True
1024,213,0.012435270867732797,0.2716499439907089,True
1024,214,0.010786123238583883,0.2827755127586317,True
1024,215,0.009964117779874429,0.28935111816381265,True
1024,216,0.009579259593408855,0.28082492460115116,True
1024,217,0.010204003548415429,0.2811569834693043,True
1024,218,0.011308832535433194,0.2898620929200902,True
1024,219,0.008767243751499156,0.29111049125241373,True
1024,220,0.011838361687940016,0.28639433152552346,True
1024,221,0.010132304187869017,0.28178711714060084,True
1024,222,0.00954443783582966,0.2862217665116257,True
1024,223,0.009689287477695065,0.28554036025264085,True
1024,224,0.012672193127232936,0.28588124610916216,True
1024,225,0.011908707485247954,0.28147279711946355,True
1024,226,0.009476320178273812,0.2862211678434966,True
1024,227,0.00935073218515235,0.28650302527367616,True
1024,228,0.01108670549965123,0.2838985906212163,True
1024,229,0.008413725432156117,0.28213766630416104,True
1024,230,0.010518479465564692,0.28580960364305,True
1024,231,0.011285366574207934,0.281428984555803,True
1024,232,0.010501636164597811,0.27568095865218967,True
1024,233,0.011209180682858545,0.27394739304458304,True
1024,234,0.009469500966984533,0.28780735062609375,True
1024,235,0.00946753792978245,0.2864506746969991,True
1024,236,0.011579281685556933,0.2871846725616053,True
1024,237,0.01182144075263866,0.2884862323808506,True
1024,238,0.015304492716146641,0.2885915403572009,True
1024,239,0.010468477397526557,0.2873232496499377,True
1024,240,0.009825153947157802,0.2823289174774372,True
1024,241,0.009228054624476564,0.28144929250343187,True
1024,242,0.009831102163728893,0.2775884826562435,True
1024,243,0.009809837733471806,0.2850516047226773,True
1024,244,0.011370262296731376,0.2777358774428419,True
1024,245,0.008694038020817687,0.28925362005614097,True
1024,246,0.01159372964208647,0.2783479089297202,True
1024,247,0.01020303803433116,0.2801429462393489,True
1024,248,0.011504867454945163,0.28694392468245417,True
1024,249,0.00829574601973306,0.2860863930731536,True
1024,250,0.014945388168547295,0.2795461993738273,True
1024,251,0.010021370394259085,0.2872417818968414,True
1024,252,0.011439155909739285,0.27970665020146585,True
1024,253,0.010583784474468207,0.28160210768024935,True
1024,254,0.009596276239658,0.288382825737999,True
1024,255,0.010626756775036663,0.28225271332487983,True
1024,256,0.010598908864177688,0.2836763646687419,True
1024,257,0.00981415379992271,0.28282978028770667,True
1024,258,0.008257604875685212,0.2916538363805765,True
1024,259,0.013262240855826685,0.2803544968190246,True
1024,260,0.010720502749767161,0.28468624761833067,True
1024,261,0.01121053187783657,0.28488817842195735,True
1024,262,0.00823458418007831,0.2888150937433045,True
1024,263,0.0076117007647277185,0.28491944060425195,True
1024,264,0.009965718076023162,0.2859437597506091,True
1024,265,0.010295424611053192,0.28467134539980316,True
1024,266,0.011425983711363781,0.27936288030940803,True
1024,267,0.010997409010550598,0.2760991903387214,True
1024,268,0.00959082356840053,0.2851304443234537,True
1024,269,0.011319031000069308,0.28604263136923846,True
1024,270,0.007484483264811737,0.28501033728342146,True
1024,271,0.008720257595934549,0.2844617836079916,True
1024,272,0.010085938535160939,0.29067322995788203,True
1024,273,0.00986297461593217,0.28648226677596733,True
1024,274,0.009981232224799293,0.2846989227691773,True
1024,275,0.009063443665475665,0.28245646311310596,True
1024,276,0.007828721563435736,0.2858621177825671,True
1024,277,0.010039518749243036,0.28244983954671393,True
1024,278,0.012125995871308165,0.2788122687177803,True
1024,279,0.01293346604723912,0.27209295126656724,True
1024,280,0.00866813686807047,0.2902369120176273,True
1024,281,0.0106877376819406,0.2860026334802072,True
1024,282,0.009227788862073564,0.28030500665711816,True
1024,283,0.010733382667823178,0.2771035043598537,True
1024,284,0.013114371353847812,0.28283700980455995,True
1024,285,0.01286841251785794,0.2842223070547362,True
1024,286,0.010077531494606228,0.28071275958208713,True
1024,287,0.01252402596346813,0.28426648715343916,True
1024,288,0.012134251966587286,0.28853388271140873,True
1024,289,0.009696701860166558,0.2871039183678841,True
1024,290,0.008433162447488237,0.2873757415098902,True
1024,291,0.011432131071123737,0.28000508230880533,True
1024,292,0.010264339943887067,0.2752070972538763,True
1024,293,0.012976740617705249,0.28519685256317645,True
1024,294,0.01044513512594738,0.2856368779742725,True
1024,295,0.008685207410704002,0.2863143196808243,True
1024,296,0.010078020567420631,0.28704232540757535,True
1024,297,0.010908307294365857,0.28500503711862335,True
1024,298,0.010322768055521021,0.28203234455058596,True
1024,299,0.011698864315361032,0.2864650273627593,True
1024,300,0.012497411122361607,0.28831387825631327,True
1024,301,0.011761648084583652,0.2761522446210258,True
1024,302,0.0092120196590636,0.28620429911668677,True
1024,303,0.010657256063178954,0.2781736555959461,True
1024,304,0.012245168927996724,0.2803456688592012,True
1024,305,0.010310666494905755,0.28601194633360977,True
1024,306,0.011695015142940423,0.27475887628196566,True
1024,307,0.011882559624182734,0.28074088084209253,True
1024,308,0.0105977348531716,0.28372332552727786,True
1024,309,0.012540908648514775,0.28211959922846563,True
1024,310,0.01014073054828371,0.2791805959406713,True
1024,311,0.011149891198251438,0.2770700363273745,True
1024,312,0.010507192375967615,0.2839475758946302,True
1024,313,0.006961639498281219,0.28371776187384895,True
1024,314,0.009717436122717096,0.2809913925817794,True
1024,315,0.009102578808838495,0.2845266204867468,True
1024,316,0.011644855868407133,0.28470262038277766,True
1024,317,0.011765007436381538,0.2837852006729968,True
1024,318,0.009244316483954872,0.28310679879487594,True
1024,319,0.009828028844378282,0.278792872765627,True
1024,320,0.010552600113437421,0.2808036079854993,True
1024,321,0.010223861960643408,0.28664342757792366,True
1024,322,0.011342911968490348,0.27948985054573466,True
1024,323,0.011550811437900342,0.28653438977667134,True
1024,324,0.011521695614108325,0.2792690948090507,True
1024,325,0.010965199961718752,0.28660639440278984,True
1024,326,0.010063056337873497,0.2822886989369457,True
1024,327,0.009181808259684123,0.28667358196837284,True
1024,328,0.011932198990968005,0.2815866859880209,True
1024,329,0.01367179227966529,0.28843803222678266,True
1024,330,0.010731411392511553,0.2822245531458343,True
1024,331,0.009205895350346353,0.2873184071878128,True
1024,332,0.011713152425212925,0.27760181781962867,True
1024,333,0.009678198035095174,0.2810794130774143,True
1024,334,0.011921590418709153,0.2848709280877796,True
1024,335,0.009030626018452318,0.27922292150724376,True
1024,336,0.016945851251915084,0.27168728869593706,True
1024,337,0.010721159577012408,0.2854274749707205,True
1024,338,0.010507031794060356,0.28500995120337025,True
1024,339,0.009147390781354063,0.27856422933066516,True
1024,340,0.013624389829705732,0.27816418218196076,True
1024,341,0.013646810020958227,0.2836423730232156,True
1024,342,0.008023001348790016,0.2869574910589182,True
1024,343,0.010726989366985587,0.28680509817571126,True
1024,344,0.009135029908092297,0.2872691366679299,True
1024,345,0.011897036828674556,0.28254122016416416,True
1024,346,0.011170795469391606,0.27598451185145256,True
1024,347,0.010156189258798009,0.279652279041773,True
1024,348,0.010563738726508835,0.2853060002922655,True
1024,349,0.00922465572357484,0.28673986474567453,True
1024,350,0.010522717954960585,0.28168741076536163,True
1024,351,0.011422741594221193,0.27993115334103597,True
1024,352,0.009954070109455863,0.28505832513732404,True
1024,353,0.008013961817476337,0.2867268494681494,True
1024,354,0.009614135714618348,0.28244068048573434,True
1024,355,0.010017447515163832,0.28591217534853725,True
1024,356,0.009121883967421814,0.2911386935751178,True
1024,357,0.01045949699836832,0.2854636766734241,True
1024,358,0.012271646354918252,0.2835049797724256,True
1024,359,0.008712185267641738,0.28258682903746285,True
1024,360,0.016464454326135303,0.26450969803776586,True
1024,361,0.011547224286438902,0.28683611076735127,True
1024,362,0.010148266691187688,0.2849992864199921,True
1024,363,0.012138884295667793,0.27494521076671324,True
1024,364,0.010915499501848596,0.2888210444795324,True
1024,365,0.008523036427977755,0.27824945139403595,True
1024,366,0.01085637303904802,0.2879223250857971,True
1024,367,0.011107983664628854,0.27903301090632565,True
1024,368,0.011442991076305375,0.27906297864464924,True
1024,369,0.008434600235577659,0.28600439874500055,True
1024,370,0.009158629020151167,0.28193206827822487,True
1024,371,0.011754089457844931,0.2827951373226376,True
1024,372,0.011880484776763393,0.2873325811665615,True
1024,373,0.01062495162799746,0.2781868017828967,True
1024,374,0.01251196305215761,0.28088022358508646,True
1024,375,0.012217633190750768,0.28116984855126026,True
1024,376,0.010128791736199471,0.2774633494614731,True
1024,377,0.010196772198224706,0.28637665176225935,True
1024,378,0.012616750753009269,0.2842062732391576,True
1024,379,0.013402105159104475,0.2730226181362241,True
1024,380,0.012071965136141442,0.28542091720624885,True
1024,381,0.011755384445236508,0.28290295806601723,True
1024,382,0.009994245464278018,0.27869722469288144,True
1024,383,0.007991437521004629,0.2826766220787305,True
1024,384,0.011172546404485943,0.27462796747809326,True
1024,385,0.011509353729787267,0.28074108422819305,True
1024,386,0.014299428352540704,0.27614673125613265,True
1024,387,0.012040361907700125,0.28667076552897625,True
1024,388,0.010407746329302263,0.28300343543093026,True
1024,389,0.009655837837289249,0.2847028606849802,True
1024,390,0.010742550436283286,0.28324481379598915,True
1024,391,0.012954415244243782,0.27539253729727325,True
1024,392,0.012544900839074398,0.284971527461738,True
1024,393,0.008786271107133068,0.29099986415850815,True
1024,394,0.011178066842916888,0.27878240572454205,True
1024,395,0.009496659453913594,0.2804486356528969,True
1024,396,0.010591469689259113,0.2839639342864453,True
1024,397,0.009877807236090639,0.28013628859280165,True
1024,398,0.010969741278954061,0.2823560816766403,True
1024,399,0.0112117142150626,0.2763851889606763,True
1024,400,0.009163913804356232,0.28538025247719356,True
1024,401,0.011284232234692089,0.28036823212335726,True
1024,402,0.010560482538179546,0.28408066687770755,True
1024,403,0.011169663479602809,0.28872341925117434,True
1024,404,0.010610379362897627,0.2877474065936559,True
1024,405,0.008467095999154845,0.2865105029921932,True
1024,406,0.007369853523636832,0.2867820591509151,True
1024,407,0.00975736418244778,0.28055291832293755,True
1024,408,0.009760099116613631,0.2798520985949208,True
1024,409,0.011734673884357921,0.281495933095144,True
1024,410,0.010390525960325935,0.282302208344462,True
1024,411,0.010265995743696386,0.283935142898655,True
1024,412,0.010880002584844783,0.29061959717110386,True
1024,413,0.00925962935787347,0.2857843703717139,True
1024,414,0.011020696137196686,0.28274101738538304,True
1024,415,0.009895716187074643,0.2816531683720148,True
1024,416,0.009847696132394449,0.2835114067783074,True
1024,417,0.011456953272562926,0.2803489530663692,True
1024,418,0.009995933719434247,0.2784515775843364,True
1024,419,0.012321177951791978,0.28114532219254246,True
1024,420,0.010894923141085784,0.2818459293964957,True
1024,421,0.0090255273691273,0.28090681125863476,True
1024,422,0.010845113783927118,0.28184280557362296,True
1024,423,0.010425490364652706,0.2826000537035052,True
1024,424,0.012983557433775866,0.28494905284758426,True
1024,425,0.010428279423459865,0.2844281101820705,True
1024,426,0.0117393161910897,0.2917111505076588,True
1024,427,0.01303133104281251,0.28210919535257034,True
1024,428,0.009430186723228956,0.28030696727736876,True
1024,429,0.010339095547957788,0.2803752507736212,True
1024,430,0.011465250914171974,0.2864138124136508,True
1024,431,0.009609062072176275,0.289897434349019,True
1024,432,0.009722345399468148,0.2774062265366286,True
1024,433,0.011711533671053485,0.2891280768995215,True
1024,434,0.010785491787425503,0.2844884306209665,True
1024,435,0.010232693770241247,0.2839994346303503,True
1024,436,0.010611777355830122,0.28026646268898436,True
1024,437,0.011392008139822173,0.28491023729495135,True
1024,438,0.011071826030064305,0.290476578230173,True
1024,439,0.010153599478859753,0.285353185513482,True
1024,440,0.010850232004977159,0.28020009420638825,True
1024,441,0.007748798404450632,0.28464932864153797,True
1024,442,0.009460313497792618,0.27823123683704526,True
1024,443,0.010910559570727858,0.2853420895511104,True
1024,444,0.011395068677845338,0.2791479604206073,True
1024,445,0.010443621747803007,0.28432193156907615,True
1024,446,0.01039238035138694,0.27891670116675243,True
1024,447,0.008900008918483297,0.2844127596312345,True
1024,448,0.0095170607974469,0.2806062096216106,True
1024,449,0.009909878438642118,0.2847525641388984,True
1024,450,0.013364769467068318,0.27732730289211216,True
1024,451,0.009289969777180083,0.28314151725861497,True
1024,452,0.010670768150606885,0.28638313538086496,True
1024,453,0.012424867983986843,0.28444660457046655,True
1024,454,0.010486180862278899,0.2799366778485699,True
1024,455,0.009981514008508944,0.2914632238224127,True
1024,456,0.010678044745621739,0.28568248592199363,True
1024,457,0.011092438586634636,0.2822717804550718,True
1024,458,0.012299508019565171,0.28333209669040904,True
1024,459,0.012378476637246588,0.290266986260547,True
1024,460,0.008604145447437213,0.2858972848235179,True
1024,461,0.011055098267888605,0.27810146075433934,True
1024,462,0.013563452912618635,0.2741462441521603,True
1024,463,0.010044158422396074,0.285126166369691,True
1024,464,0.011854151573570965,0.28764153781717733,True
1024,465,0.011459021295146315,0.29045834385677055,True
1024,466,0.009927329989583029,0.2774365761415925,True
1024,467,0.01085844654535246,0.28807418517437144,True
1024,468,0.010736364631220859,0.2765609114529096,True
1024,469,0.01072182560756829,0.28327443027161053,True
1024,470,0.012501113628066277,0.28746129807631354,True
1024,471,0.009290877630831538,0.2812825900646002,True
1024,472,0.010379710576388777,0.2881070449946677,True
1024,473,0.01164018217367744,0.27945141732888795,True
1024,474,0.011715274234519861,0.2767312905467336,True
1024,475,0.012711886255582774,0.28176544025750255,True
1024,476,0.011649747028567414,0.2801843958523063,True
1024,477,0.009690623859057331,0.2833990309159158,True
1024,478,0.011044247880127218,0.2810643961616241,True
1024,479,0.008847057452832489,0.27859271773160044,True
1024,480,0.011945054003093794,0.28788940593114226,True
1024,481,0.01233746417280832,0.2861120417867354,True
1024,482,0.011669405608007551,0.28340548891481265,True
1024,483,0.011993953575236868,0.2730784668802918,True
1024,484,0.01103005297068052,0.27735915468661754,True
1024,485,0.010029536117172031,0.2795610223883076,True
1024,486,0.009745961272517267,0.28066656669739076,True
1024,487,0.008711263094066342,0.2841627084199099,True
1024,488,0.0121849626983841,0.2893476216344302,True
1024,489,0.010538473230392451,0.28696867778628043,True
1024,490,0.010618126929240638,0.2801299112082545,True
1024,491,0.012152703483566205,0.285858680512721,True
1024,492,0.010950890541934473,0.2864760833214033,True
1024,493,0.010292451105951015,0.28625045143094874,True
1024,494,0.01201063365173735,0.28304603950139723,True
1024,495,0.012858446124982,0.2840245100102545,True
1024,496,0.010378093139058353,0.28746048240050237,True
1024,497,0.008526637997806017,0.2861154066403317,True
1024,498,0.011613923720464697,0.280273623380562,True
1024,499,0.012773979670596056,0.278271022306641,True
4096,0,0.005699884277878137,0.2839974596764619,True
4096,1,0.004241324411107207,0.2861989655404935,True
4096,2,0.004598661549840674,0.28665286705917437,True
4096,3,0.005843568013910012,0.287445197801698,True
4096,4,0.006669779127538923,0.28329822784829156,True
4096,5,0.004913190252951292,0.2889893081686626,True
4096,6,0.005554410058346235,0.2871731179272694,True
4096,7,0.004864351142412024,0.28658922092341704,True
4096,8,0.005355132470904562,0.2837898565667081,True
4096,9,0.005736031191030816,0.2887531466176882,True
4096,10,0.004478391697551876,0.28799381234093335,True
4096,11,0.004986823497860707,0.28864988229271726,True
4096,12,0.005078014460901988,0.28540876485053257,True
4096,13,0.0052306894954697565,0.28136021772393843,True
4096,14,0.0045291643386201385,0.2885090740401868,True
4096,15,0.004635757974752068,0.28734502267246614,True
4096,16,0.005493815463817045,0.2885458124860654,True
4096,17,0.004376037249088548,0.28479957771200726,True
4096,18,0.004848611520052669,0.2857499998428124,True
4096,19,0.006426852813510823,0.28473830502486563,True
4096,20,0.0044347153662666165,0.2868051757278934,True
4096,21,0.0056354311176670035,0.28580504115831706,True
4096,22,0.005215115214382111,0.2894942979362233,True
4096,23,0.00590731793331304,0.2889270031216053,True
4096,24,0.004826682444149727,0.28316082679705734,True
4096,25,0.004791555402016917,0.2891707996154487,True
4096,26,0.0054338045000246445,0.28515476622270786,True
4096,27,0.005693308395777803,0.2851427926501641,True
4096,28,0.005365363981775545,0.28503654952188495,True
4096,29,0.005487347480775942,0.28803257395471,True
4096,30,0.004808800483791082,0.2864725695376339,True
4096,31,0.005307004122851913,0.28515792309765475,True
4096,32,0.004718932391724852,0.28619562442951957,True
4096,33,0.005115676128559749,0.28636632872831785,True
4096,34,0.005213867657207556,0.28616248034113745,True
4096,35,0.004913598842921887,0.2880223704587074,True
4096,36,0.004763944381074858,0.28946188796564737,True
4096,37,0.005377333299877509,0.2874572475534688,True
4096,38,0.0051306691513756655,0.2835315467311817,True
4096,39,0.004334034840050408,0.2839587202880874,True
4096,40,0.005998200781316089,0.28982213305433,True
4096,41,0.005333551485497155,0.28405534524677917,True
4096,42,0.004299179233969277,0.2890831711160043,True
4096,43,0.004702083327690375,0.284671363544572,True
4096,44,0.004502723987445115,0.2849348109961438,True
4096,45,0.005403416299588573,0.2869651655302479,True
4096,46,0.004228570449130243,0.2869710589743908,True
4096,47,0.005352538490765318,0.2855179900495643,True
4096,48,0.004988914175188957,0.28565217998826664,True
4096,49,0.004281764611370869,0.2871143479488436,True
4096,50,0.0059485962952120644,0.28828752949297026,True
4096,51,0.004398465912596749,0.28713749488153406,True
4096,52,0.0053760140694350325,0.2815079756109009,True
4096,53,0.004846700048289013,0.2842367266096026,True
4096,54,0.005502359347018917,0.28839733631553177,True
4096,55,0.0053298785993662326,0.2879979347422051,True
4096,56,0.005697767569800191,0.28634082044340065,True
4096,57,0.0055501992661737155,0.2844026859681699,True
4096,58,0.005739491384611621,0.2888657033472635,True
4096,59,0.005736330342254559,0.28635723527228674,True
4096,60,0.0056995715550570295,0.286392844535522,True
4096,61,0.0059493854164481864,0.286619421843587,True
4096,62,0.00534910184523736,0.2871673001899217,True
4096,63,0.004903718613316335,0.28741378396650913,True
4096,64,0.006126190801990593,0.28607693458701516,True
4096,65,0.00478040466163982,0.28399447349852514,True
4096,66,0.004950689780638975,0.2867890877211423,True
4096,67,0.005392496064739949,0.2839026312864466,True
4096,68,0.005124215172145231,0.28636982443609604,True
4096,69,0.0051172261609211175,0.285802367301533,True
4096,70,0.005509413932162555,0.2845787813658483,True
4096,71,0.0055901187746985525,0.28792355296501776,True
4096,72,0.004572282790810414,0.2875079735755911,True
4096,73,0.005737659837431172,0.2850225190340871,True
4096,74,0.004658338411879966,0.2903371875315471,True
4096,75,0.004834686697973996,0.28726115795818047,True
4096,76,0.004802624256134518,0.28695506384691916,True
4096,77,0.005096430691054883,0.28427301607055877,True
4096,78,0.0052422294757808454,0.2865179493157752,True
4096,79,0.00500958271445088,0.28645862501436453,True
4096,80,0.005498181213790086,0.28570472445854495,True
4096,81,0.005252417072505502,0.2914950176718175,True
4096,82,0.003988028110486601,0.28742696846722127,True
4096,83,0.005304718344120503,0.28952718431328345,True
4096,84,0.005966697914908415,0.28475590866999817,True
4096,85,0.006850086742297705,0.28501681219024777,True
4096,86,0.005881918659057845,0.2814993623747692,True
4096,87,0.006019325224612454,0.2817560167105951,True
4096,88,0.006534715436778612,0.28180843330461813,True
4096,89,0.006458137319290886,0.28550591435181294,True
4096,90,0.004410147207970341,0.28710374436844205,True
4096,91,0.0054393646564538205,0.2885721960180781,True
4096,92,0.005702468793990504,0.2817685959928962,True
4096,93,0.004554664684530003,0.29089578469251703,True
4096,94,0.005421813320486851,0.2873102939785997,True
4096,95,0.004576288048188229,0.2869543111207753,True
4096,96,0.006196730772071127,0.2837742373373164,True
4096,97,0.005335840204483709,0.28290727429331886,True
4096,98,0.005944654219442486,0.288938215997829,True
4096,99,0.005540089944957133,0.2916019949983113,True
4096,100,0.004250536482821194,0.28670266994655197,True
4096,101,0.005091597090091039,0.28457720523259705,True
4096,102,0.0069071461856988065,0.2833228409385573,True
4096,103,0.005307098189605368,0.2874575516625236,True
4096,104,0.00516557305003158,0.2894968464770892,True
4096,105,0.004815457002621265,0.2844699365187532,True
4096,106,0.005056441564994343,0.28209110623293054,True
4096,107,0.00491822362314076,0.284876034609308,True
4096,108,0.005318181745950063,0.28783335061277904,True
4096,109,0.0051379397079600875,0.288486660868664,True
4096,110,0.0048056993905200625,0.2850507208219811,True
4096,111,0.005003010873602326,0.28485556004590906,True
4096,112,0.004926637848825874,0.2844260100385777,True
4096,113,0.006674794953957183,0.28724370407825717,True
4096,114,0.005744906871026307,0.28197820158944953,True
4096,115,0.006564541035697373,0.2879883991392393,True
4096,116,0.005632847249560305,0.2873255151984683,True
4096,117,0.006644918624418493,0.28361330450866173,True
4096,118,0.005341206352041007,0.2861917142662685,True
4096,119,0.005523079269575528,0.2849451494466556,True
4096,120,0.006137093900122738,0.2838614805825339,True
4096,121,0.0058470892467915245,0.29025481453006846,True
4096,122,0.006219549624687692,0.287165174699059,True
4096,123,0.004494562385634661,0.2841809293468246,True
4096,124,0.006519931970189146,0.2903717831422549,True
4096,125,0.005516084992908153,0.2840992622412961,True
4096,126,0.005785732329460136,0.2843432177431284,True
4096,127,0.00601578985989118,0.282919378334816,True
4096,128,0.0053635370373461295,0.28504233090763725,True
4096,129,0.00492894512429954,0.2863084766277172,True
4096,130,0.004830314166379784,0.2852607554483156,True
4096,131,0.006251335090152684,0.2899592422359719,True
4096,132,0.005286181543014354,0.2830780655496589,True
4096,133,0.005121333649383014,0.2843770852016657,True
4096,134,0.005202081906749733,0.286211405160188,True
4096,135,0.0052881634426582376,0.2858123131222936,True
4096,136,0.0042753634682040935,0.28630658286048877,True
4096,137,0.005544202512001307,0.28550212166738126,True
4096,138,0.0049158388602041185,0.2874380598688988,True
4096,139,0.006207507573573428,0.28469905125303174,True
4096,140,0.005135569882612539,0.28546623385140346,True
4096,141,0.004671017814293004,0.2843296970219006,True
4096,142,0.005412330041458439,0.2825719267521538,True
4096,143,0.004764269890150145,0.28717762869682145,True
4096,144,0.007705387716821234,0.28056036368668685,True
4096,145,0.004000822185887874,0.28428880362565995,True
4096,146,0.004834289446651669,0.2872428514701127,True
4096,147,0.005423876648791878,0.28731551585498216,True
4096,148,0.00617098037698232,0.28209714101310657,True
4096,149,0.005158195568921865,0.2885312820001737,True
4096,150,0.005074599529199701,0.28723326817813233,True
4096,151,0.004576946413703207,0.28585872062972084,True
4096,152,0.005427267711131786,0.28678338056331254,True
4096,153,0.006119024065499126,0.2884101689500753,True
4096,154,0.004384874740239086,0.2867247485598049,True
4096,155,0.004927196130885556,0.2854414548873473,True
4096,156,0.005013154693509417,0.28497082082484443,True
4096,157,0.003920163220290799,0.28735603202088916,True
4096,158,0.006031531616334499,0.2898039537644553,True
4096,159,0.004878353208708803,0.28440733823119824,True
4096,160,0.004999110598126746,0.284901282395808,True
4096,161,0.0052237825261435,0.28732701658000165,True
4096,162,0.006266868385841392,0.287623345567765,True
4096,163,0.004995083753320623,0.28789744839757625,True
4096,164,0.004933778735259843,0.28458716552842905,True
4096,165,0.004538237163390743,0.2853389815435536,True
4096,166,0.005988047034654904,0.2863748617756823,True
4096,167,0.005084455404325948,0.28759811401464563,True
4096,168,0.006094481581404751,0.28252875483745077,True
4096,169,0.004545114835259842,0.28529481718191396,True
4096,170,0.005540759138444903,0.28385665560066276,True
4096,171,0.00493443166548263,0.2834226928033712,True
4096,172,0.004560809813079014,0.2865117950939269,True
4096,173,0.005191648303016837,0.2869171746503083,True
4096,174,0.004533756773715304,0.2869344385258257,True
4096,175,0.004705073087067553,0.2858482872380114,True
4096,176,0.005355435745582857,0.28392603009462086,True
4096,177,0.004734637537211576,0.28632592058486056,True
4096,178,0.005604664809691448,0.2864656110587491,True
4096,179,0.006312414100714512,0.2850666451554511,True
4096,180,0.007228624334442085,0.2817890696417146,True
4096,181,0.005408059099980432,0.28482049778549784,True
4096,182,0.004880304688471292,0.2822657267584298,True
4096,183,0.005964713224218984,0.2871529421025201,True
4096,184,0.00533191535924074,0.2872226342688564,True
4096,185,0.006631027445709743,0.28276775847339786,True
4096,186,0.00461329866840676,0.2846864313982525,True
4096,187,0.005949791207014584,0.2860177457357573,True
4096,188,0.005853692829053271,0.2880611633569058,True
4096,189,0.00563897720437391,0.2851427947254273,True
4096,190,0.006458770380540258,0.27971704798948643,True
4096,191,0.005344593820280751,0.2829654575765937,True
4096,192,0.006284020081294962,0.28437290018236644,True
4096,193,0.005263898289714205,0.2865447489113646,True
4096,194,0.0071461888375511495,0.2868475823875778,True
4096,195,0.004872417060658003,0.28670121742829047,True
4096,196,0.005821400978545681,0.28450431136586163,True
4096,197,0.0046895938190495215,0.2843624392713583,True
4096,198,0.0060034571469178896,0.28308764462015035,True
4096,199,0.005609658519567607,0.2879790465209697,True
4096,200,0.005732617336459231,0.2855595850645772,True
4096,201,0.006919878091960527,0.28174453630775176,True
4096,202,0.005778836257535355,0.2847489811253036,True
4096,203,0.006470332478247166,0.2812172445697913,True
4096,204,0.005740189397721831,0.2905694646858331,True
4096,205,0.005578099267710922,0.2865375748714245,True
4096,206,0.004720460224670396,0.2859114543705884,True
4096,207,0.006969125729606191,0.286043351167933,True
4096,208,0.005821360416677637,0.2835813472052288,True
4096,209,0.006303117936096582,0.29103031481069785,True
4096,210,0.005810536967333583,0.2875804632707563,True
4096,211,0.005794537484204916,0.2857019007625529,True
4096,212,0.005315384092178353,0.28513965108150924,True
4096,213,0.005719847607549995,0.2836535804777091,True
4096,214,0.005889508688413993,0.288526456932777,True
4096,215,0.004826754929791137,0.2881125638432124,True
4096,216,0.00719077493277789,0.28192809541830305,True
4096,217,0.005361459966225858,0.28584350987104873,True
4096,218,0.004605127625224524,0.28490258134298013,True
4096,219,0.005766189253900884,0.2879063787623403,True
4096,220,0.005998222859182141,0.28457858067468117,True
4096,221,0.004376685538830173,0.2851999796271303,True
4096,222,0.004366678791143294,0.28691348522790955,True
4096,223,0.005820656390836616,0.2838399807144547,True
4096,224,0.005507694533894819,0.2850011581930061,True
4096,225,0.0052109579395451765,0.29011690856846317,True
4096,226,0.005929775401160958,0.28500870335211803,True
4096,227,0.00485202388299215,0.283847225690184,True
4096,228,0.005099817080692703,0.28618457336642955,True
4096,229,0.0051072934822526915,0.28500011830432537,True
4096,230,0.005976683984493936,0.28420253088759273,True
4096,231,0.005213098207076983,0.28882627867825783,True
4096,232,0.00576428804065004,0.2828060523963338,True
4096,233,0.004929037027757305,0.2871153685571828,True
4096,234,0.0062107522542033545,0.2871979107226923,True
4096,235,0.005905854556112126,0.281144897880564,True
4096,236,0.006212257892338785,0.2868850730498135,True
4096,237,0.0049165315343807445,0.283074778706521,True
4096,238,0.005088382285431887,0.28729644632113865,True
4096,239,0.00514975337546559,0.28439520605568386,True
4096,240,0.006773597342030179,0.29050575436141646,True
4096,241,0.005371911986857465,0.28531864746552893,True
4096,242,0.004880247317658973,0.28423861061371025,True
4096,243,0.004894694843281356,0.2888205920468028,True
4096,244,0.006003096458482428,0.28370255743893696,True
4096,245,0.0073779701360423685,0.2782243665943438,True
4096,246,0.0057800115706881155,0.2857838539329246,True
4096,247,0.0053138532192937675,0.28802046983256624,True
4096,248,0.005186483893811784,0.28576214990302784,True
4096,249,0.005769333375893892,0.2832849015055964,True
4096,250,0.005494458654953491,0.2873282415355093,True
4096,251,0.004794553215768941,0.28286561921577774,True
4096,252,0.006394615765046864,0.28631021114589916,True
4096,253,0.003670732443790507,0.28499341308689796,True
4096,254,0.005208072975650447,0.2847164492417223,True
4096,255,0.00589299015503063,0.2851303077395346,True
4096,256,0.004825012294651515,0.2831228133248873,True
4096,257,0.004702859115353632,0.2869076257992373,True
4096,258,0.006761861496097478,0.2873018911803768,True
4096,259,0.00454538904980171,0.2842730471396137,True
4096,260,0.007185660851174761,0.28244412045714223,True
4096,261,0.005004998939431646,0.28286649547776826,True
4096,262,0.005460614153422069,0.2896766477906916,True
4096,263,0.005244019172774915,0.28839581008081594,True
4096,264,0.004478805280252951,0.28667578389799675,True
4096,265,0.005444652735307954,0.2870196256014662,True
4096,266,0.005999867776566416,0.2848371531272362,True
4096,267,0.004416484826160727,0.28369963309470614,True
4096,268,0.0056350383170244624,0.28413434264720633,True
4096,269,0.0049210705035952354,0.2851854318767877,True
4096,270,0.00612811243860463,0.290869985634287,True
4096,271,0.0048366737435689795,0.28742754988676594,True
4096,272,0.004237656800441808,0.2896131646246454,True
4096,273,0.005040081949805636,0.28440722108048855,True
4096,274,0.005731167615789106,0.2866888867695605,True
4096,275,0.005151672483125253,0.2850398413942479,True
4096,276,0.005894846428006504,0.28521408733615355,True
4096,277,0.005232966192354615,0.28589914945947026,True
4096,278,0.006066464714367325,0.2873858900194031,True
4096,279,0.0054796993355953495,0.28348484414267017,True
4096,280,0.005114330411868517,0.28588582350979297,True
4096,281,0.006727176772818694,0.2824599854940689,True
4096,282,0.004730553134119694,0.284330074840344,True
4096,283,0.004237432815659947,0.28599717269743735,True
4096,284,0.004325928587609773,0.2903155356803765,True
4096,285,0.004886895201223726,0.28534780597106385,True
4096,286,0.005602128515564723,0.28708461714320715,True
4096,287,0.005509418875133442,0.28415498718033,True
4096,288,0.006301994298043132,0.2899468142670619,True
4096,289,0.0038119887927191374,0.285944224343109,True
4096,290,0.006819469705229452,0.28446414941825515,True
4096,291,0.005742790578999972,0.2862540827027477,True
4096,292,0.0054791234325682545,0.2842796371106895,True
4096,293,0.004752280865861039,0.2839357916690674,True
4096,294,0.005181842424653896,0.2821661846755037,True
4096,295,0.004335555437724317,0.28806853374587016,True
4096,296,0.005613439092076083,0.2871300825125414,True
4096,297,0.0067299420780501246,0.283514876947294,True
4096,298,0.005453632817094824,0.2847319932553239,True
4096,299,0.005932843602484546,0.28621722458561444,True
4096,300,0.005528459640632647,0.28403800632071413,True
4096,301,0.004958062576493575,0.28444911618102536,True
4096,302,0.005507471271347134,0.28700849737915884,True
4096,303,0.0048928698384597975,0.2840899862988999,True
4096,304,0.005720781980250824,0.2848814002404069,True
4096,305,0.005667379385905183,0.2836324284419679,True
4096,306,0.0054533729451857775,0.28671019424077154,True
4096,307,0.0064579849204790905,0.2874920310132828,True
4096,308,0.004910646236344142,0.2833976324172535,True
4096,309,0.004819308070817516,0.28614180660351446,True
4096,310,0.006240667721952406,0.2880898660018683,True
4096,311,0.007119089255504614,0.2870702583628306,True
4096,312,0.0046806812654728025,0.28595367750782874,True
4096,313,0.0056470765233851816,0.2835600375428639,True
4096,314,0.005807337164732096,0.2867755559782465,True
4096,315,0.004283746108811114,0.28665425942194855,True
4096,316,0.007317221030111324,0.2842748731103407,True
4096,317,0.005575917722998781,0.28643335887135957,True
4096,318,0.005486045263669244,0.28379312459788186,True
4096,319,0.005440173174339234,0.2834996970512151,True
4096,320,0.005450132142069089,0.28297973814257155,True
4096,321,0.005083607749384869,0.2849955776050696,True
4096,322,0.00555904387780159,0.2858592278688559,True
4096,323,0.006921121475319055,0.2864486206102562,True
4096,324,0.0050766565628896565,0.2841946934543058,True
4096,325,0.004732115201418186,0.28552213805082527,True
4096,326,0.006189852973008805,0.28446542496055494,True
4096,327,0.006061095331882413,0.2872139252635195,True
4096,328,0.0058405375030011345,0.29016248983658144,True
4096,329,0.004958528197481061,0.28907003730763164,True
4096,330,0.005109064998499808,0.2884740743655067,True
4096,331,0.005838541583125282,0.28640744608909197,True
4096,332,0.00592145338502456,0.28377428229965584,True
4096,333,0.005126378697150924,0.28803428176139645,True
4096,334,0.0053052035597722525,0.2830037886636915,True
4096,335,0.005070631858845984,0.2878316917261095,True
4096,336,0.006024170343548768,0.2877756136510919,True
4096,337,0.005505379881918304,0.2839019483977784,True
4096,338,0.005692627219752858,0.2883354275086157,True
4096,339,0.004995657917774508,0.2873206008923427,True
4096,340,0.00589741931616593,0.28328379559416594,True
4096,341,0.004879870007151672,0.2839978121218541,True
4096,342,0.00552737129692364,0.2850611517709047,True
4096,343,0.006752889645855952,0.2874069146793818,True
4096,344,0.006906498215659586,0.28299805169683895,True
4096,345,0.004657999539840786,0.28703382758064966,True
4096,346,0.004671127846897504,0.28466145259349684,True
4096,347,0.005481714348463681,0.2826409988088363,True
4096,348,0.005817350998465316,0.28331948226088577,True
4096,349,0.005373830785007841,0.2842452691395126,True
4096,350,0.004885453713346952,0.2849384477291296,True
4096,351,0.006942597489418008,0.2901789271187519,True
4096,352,0.005275648914434224,0.2893752707583534,True
4096,353,0.004462772349867615,0.2916112486162863,True
4096,354,0.005566508343876429,0.28722113497860413,True
4096,355,0.005530124883686747,0.2844434970286431,True
4096,356,0.005149371322572493,0.2844109268393824,True
4096,357,0.008697576520058014,0.2761699486105795,True
4096,358,0.005752904006550137,0.28184393838474897,True
4096,359,0.005602914723710217,0.2852811841438327,True
4096,360,0.005376208338632281,0.28248309695911944,True
4096,361,0.005249723859126672,0.2833156820082845,True
4096,362,0.004947068595177284,0.28674789839658926,True
4096,363,0.004285612746685436,0.28489512064927514,True
4096,364,0.005966910425356602,0.2893490085932379,True
4096,365,0.005626166596698375,0.2817270220174342,True
4096,366,0.004750892223840608,0.2849756035788772,True
4096,367,0.004962246242543666,0.28698000136846097,True
4096,368,0.00491593141193827,0.2847453710202052,True
4096,369,0.006320728727236888,0.2893427131416648,True
4096,370,0.004992967586698912,0.28461253690778177,True
4096,371,0.004300401418240959,0.28718800363635516,True
4096,372,0.00602564167483551,0.2799699325547425,True
4096,373,0.005697153792586753,0.28931898023766267,True
4096,374,0.005317085441031351,0.2835463700789504,True
4096,375,0.0055332682976985004,0.2842486435262077,True
4096,376,0.003873679199470339,0.2860632580746402,True
4096,377,0.0048278118322060415,0.28618912618816905,True
4096,378,0.0059400851614287795,0.28576131699690105,True
4096,379,0.004584092683156917,0.2871969033555641,True
4096,380,0.005021671347911328,0.291218457300473,True
4096,381,0.005453722431513937,0.2892299026668569,True
4096,382,0.005135865632516924,0.2884882863723978,True
4096,383,0.006196449382927682,0.2881352258976842,True
4096,384,0.005183503421149433,0.2825914579044222,True
4096,385,0.004573367356558797,0.28918067147296816,True
4096,386,0.005686687860527073,0.28897887985141624,True
4096,387,0.005661506982014297,0.28534126410760924,True
4096,388,0.0056206459112184085,0.2875276657032155,True
4096,389,0.00544283782173564,0.28958001254808796,True
4096,390,0.006024897689706649,0.2848606471752497,True
4096,391,0.005917942270201853,0.28334704820045953,True
4096,392,0.006027693323659248,0.288962434652999,True
4096,393,0.0046484227883841905,0.2884955842408136,True
4096,394,0.00577280929856826,0.28584693627437247,True
4096,395,0.0056439747436079464,0.28424049807159535,True
4096,396,0.005586741086163879,0.2843733999791425,True
4096,397,0.006477643014593115,0.2896313201925873,True
4096,398,0.005158450683754131,0.2865633280280725,True
4096,399,0.005532761444248789,0.2883561469632194,True
4096,400,0.004040652985917453,0.28761134853769954,True
4096,401,0.005953207346369865,0.2836480438197611,True
4096,402,0.00496533050621104,0.28468101845489563,True
4096,403,0.005389888545987779,0.281744509112302,True
4096,404,0.004753198136722836,0.2847339440053709,True
4096,405,0.004973730880635123,0.2875820375768785,True
4096,406,0.006296349745818048,0.28670048605431175,True
4096,407,0.005663048031212739,0.28518837322979246,True
4096,408,0.005306424537524602,0.28413539384330627,True
4096,409,0.0049306466685190165,0.2857434427439063,True
4096,410,0.004805789625914753,0.2874891678254334,True
4096,411,0.005444430242685151,0.2883298609295243,True
4096,412,0.006040687040614714,0.282132583507807,True
4096,413,0.005397441382444244,0.28593027613294775,True
4096,414,0.00528157245753635,0.28801978254698024,True
4096,415,0.006365654031045573,0.2851644346367584,True
4096,416,0.0050018928330183825,0.2826354679685871,True
4096,417,0.004143980082789043,0.28698081427408384,True
4096,418,0.005323768689954964,0.2889187194170649,True
4096,419,0.005621535465187227,0.2872862774789747,True
4096,420,0.004689618321235695,0.2878156297317519,True
4096,421,0.005240268946492448,0.2860580354367262,True
4096,422,0.005588688229668442,0.2844140765414694,True
4096,423,0.005006835007668634,0.28618762689852867,True
4096,424,0.005937408717132229,0.28681926009629527,True
4096,425,0.005320011996581884,0.2863667002019961,True
4096,426,0.005348890367605415,0.28649540330640044,True
4096,427,0.005666159968958889,0.28825702334676484,True
4096,428,0.004786321345539151,0.28865157445744616,True
4096,429,0.004509804818884014,0.2856252155684673,True
4096,430,0.0052498523145655136,0.28412939371107426,True
4096,431,0.004663490807023419,0.28700734675788625,True
4096,432,0.0068158829868243094,0.28573961062874226,True
4096,433,0.006749083362790036,0.283889673163626,True
4096,434,0.0038416618466822518,0.2882639236277094,True
4096,435,0.004556405565044278,0.2852665782591541,True
4096,436,0.005189051766959213,0.28645533470482687,True
4096,437,0.006077201671142314,0.28551558070863803,True
4096,438,0.005791310363820914,0.2874166625326957,True
4096,439,0.0063533055242204674,0.28421093496656175,True
4096,440,0.0041707050164585075,0.2862879026904751,True
4096,441,0.004955170510968814,0.29148218741243764,True
4096,442,0.004687150790992941,0.287947827542265,True
4096,443,0.004351100664880627,0.28884590618616823,True
4096,444,0.0055525040852006415,0.2855773883952493,True
4096,445,0.005783352896791651,0.2860749605939033,True
4096,446,0.007078864535562184,0.2843488014848813,True
4096,447,0.005553408733725084,0.28497918119401827,True
4096,448,0.005311970837387625,0.2847678690761611,True
4096,449,0.0066985874100468894,0.2815950908556693,True
4096,450,0.005123499681139106,0.2882496764301271,True
4096,451,0.005177514826922263,0.28756262298812957,True
4096,452,0.005563938907027258,0.2865842179499668,True
4096,453,0.004759534033939867,0.28663193526566677,True
4096,454,0.005218892938350893,0.28636161557513135,True
4096,455,0.006095291233313772,0.2861543562127711,True
4096,456,0.005472014473426335,0.285946962483197,True
4096,457,0.005141837224023889,0.29004233101075505,True
4096,458,0.005551119167284007,0.28270414100829466,True
4096,459,0.004513480834520862,0.2872786472670299,True
4096,460,0.005366011705482289,0.2877072347205861,True
4096,461,0.0049833311194524815,0.2873637663565345,True
4096,462,0.005717210737809091,0.28846719674082116,True
4096,463,0.005466642517930749,0.2860443793962667,True
4096,464,0.005366293060100464,0.28824118911447344,True
4096,465,0.005723650662240081,0.28535944636161176,True
4096,466,0.0055284537710239365,0.2823229815272473,True
4096,467,0.0053761455269571365,0.2839942874623024,True
4096,468,0.006397100515854686,0.28385973633664624,True
4096,469,0.0063317186815805525,0.2875600033778495,True
4096,470,0.005585008316868184,0.28451032210423277,True
4096,471,0.00459408590206969,0.28646847777723405,True
4096,472,0.006775685095529247,0.2867363847838495,True
4096,473,0.005373528147338848,0.2864005182629846,True
4096,474,0.004966385416650142,0.28445273975403784,True
4096,475,0.00556026152353935,0.28668636590368185,True
4096,476,0.006482834052028061,0.2874092437934074,True
4096,477,0.006562956183411229,0.28213039240904997,True
4096,478,0.004224687949401619,0.2838093190575041,True
4096,479,0.00707468224138767,0.2820318211837481,True
4096,480,0.00612743502715304,0.28449955859169307,True
4096,481,0.004468978179446513,0.285980561589014,True
4096,482,0.004195883178343765,0.28809537470179875,True
4096,483,0.006275140134126044,0.283344071303009,True
4096,484,0.0060268004577054175,0.28798160995964706,True
4096,485,0.005419973875531658,0.287027589809891,True
4096,486,0.005573701371687892,0.2848204479185887,True
4096,487,0.004385267732699132,0.28728251698447105,True
4096,488,0.004564321973489148,0.2901074251657677,True
4096,489,0.004542274566459126,0.28741855960994117,True
4096,490,0.00404386076147968,0.28450449847955867,True
4096,491,0.0052566919840999395,0.2862055584746269,True
4096,492,0.005841580583671612,0.2883989329840188,True
4096,493,0.005192515691351072,0.2890833419409404,True
4096,494,0.005289099443902969,0.2875282445606062,True
4096,495,0.006655980149531298,0.2847904221502429,True
4096,496,0.006092625469553496,0.2826389958125321,True
4096,497,0.005354677357583817,0.28590734516548366,True
4096,498,0.004282728518753122,0.2886347062643932,True
4096,499,0.00559740952112149,0.28501075555416056,True


==> anc/helmholtz_example/diagnostics.json <==
{
  "frequency": 40.0,
  "locations": [
    0.1111111111111111,
    0.2222222222222222,
    0.3333333333333333,
    0.4444444444444444,
    0.5555555555555556,
    0.6666666666666666,
    0.7777777777777778,
    0.8888888888888888
  ],
  "rho": 0.1,
  "speed_domain": [
    0.5,
    1.5
  ],
  "truth": 1.0,
  "interval": [
    1.114,
    1.13
  ],
  "noise_sd": 0.12,
  "seed": 410,
  "trials_per_count": 500,
  "oracle_slope_lower": 0.06221471169043119,
  "residual_product_upper": 0.9220534580400276,
  "operator_error_threshold": 0.0674740831433771,
  "baseline_endpoint_slopes": [
    -0.013259902407498726,
    0.016302986906473894
  ],
  "representatives": [
    {
      "n": 4,
      "trial": 0,
      "operator_error": 0.2769336025782061,
      "sufficient_condition": false,
      "direct_abs_slope_lower": 0.06227141388752314,
      "direct_left_slope": 0.0635651737840331
    },
    {
      "n": 256,
      "trial": 0,
      "operator_error": 0.024334945396266815,
      "sufficient_condition": true,
      "direct_abs_slope_lower": 0.062417093884283306,
      "direct_left_slope": 0.06440149193047498
    }
  ]
}


==> anc/helmholtz_example/helmholtz_calibration.py <==
#!/usr/bin/env python3
"""Synthetic 1D Helmholtz calibration experiment (no nonlinear solver)."""
import csv
import json
from pathlib import Path
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

OUT = Path(__file__).resolve().parent
K = 40.0
X = np.arange(1, 9)/9
RHO = .1
TRUTH = 1.
J = (1.114, 1.130)
TAU = .12
COUNTS = (4, 16, 64, 256, 1024, 4096)
TRIALS = 500
SEED = 410
SPEED = (.5, 1.5)
LO = np.minimum(X[:, None], X)
HI = np.maximum(X[:, None], X)
LP, LM = HI+LO, HI-LO


def response(c, derivative=0):
    """Conjugated point responses, using the convention of the reference."""
    c = np.asarray(c)[..., None, None]
    p, m = -1j*K*LP/c, -1j*K*LM/c
    ep, em = np.exp(p), np.exp(m)
    if derivative == 0:
        return c*(ep-em)/(-2j*K)
    if derivative == 1:
        return ((1-p)*ep-(1-m)*em)/(-2j*K)
    return (p*p*ep-m*m*em)/(-2j*K*c)


def gram():
    q = K/TRUTH
    g = np.zeros((len(X), len(X)), complex)
    for i, a in enumerate(X):
        for j in range(i, len(X)):
            b = X[j]
            val = np.exp(1j*q*(b-a))*(a/2+np.sin(2*q*a)/(4*q))
            val -= 1j*np.sin(q*a)*np.exp(1j*q*b)*(
                (b-a)/2 + (np.exp(-2j*q*b)-np.exp(-2j*q*a))/(-4j*q))
            val += (1-b)*np.sin(q*a)*np.sin(q*b)
            g[i,j], g[j,i] = val, np.conj(val)
    return g


def realify(g):
    return np.block([[g.real, -g.imag], [g.imag, g.real]])


def stack(z):
    return np.concatenate([z.real, z.imag], axis=-2)


DATA = response(TRUTH)
KK = realify(gram())/RHO
IDENT = np.eye(len(KK))
W = np.linalg.inv(IDENT+KK)


def residual(c):
    return stack(response(c)-DATA)


def deriv(c):
    return stack(response(c,1))


def norm(a):
    return np.linalg.norm(a, axis=(-2,-1))


def values(c, w, slope=False):
    e = residual(c)
    return np.sum((deriv(c) if slope else e)*(w@e), axis=(-2,-1))*(1 if slope else .5)


def bounds(interval, w, cells=4096):
    """All-interval bounds from analytic response derivatives and grid padding."""
    a, b = interval
    grid = np.linspace(a,b,cells+1)
    radius = (b-a)/(2*cells)
    second = np.linalg.norm(K*(LP**2+LM**2)/(2*a**3))
    first = max(norm(deriv(grid))) + radius*second
    zero = max(norm(residual(grid))) + radius*first
    curvature = np.linalg.norm(w,2)*(second*zero+first**2)
    slope = values(grid,w,True)
    # Decreasing iff the upper bound on F' is negative; increasing analogously.
    return float(max(min(slope), -max(slope))-radius*curvature), float(zero*first)


def self_checks():
    # Independent split Gauss integration of conjugate(u'_i) u'_j.
    q = K/TRUTH
    rule, weights = np.polynomial.legendre.leggauss(64)
    g = np.zeros((len(X), len(X)), complex)
    knots = np.r_[0, X, 1]
    for lo, hi in zip(knots[:-1],knots[1:]):
        x = ((hi-lo)*rule+(hi+lo))[:,None]/2
        d = np.where(x<X, np.cos(q*x)*np.exp(1j*q*X),
                     1j*np.sin(q*X)*np.exp(1j*q*x))
        g += (hi-lo)/2*d.conj().T@(weights[:,None]*d)
    np.testing.assert_allclose(g, gram(), atol=2e-14, rtol=0)
    assert np.linalg.eigvalsh(g).min() > 0
    c, h = 1.12, 1e-6
    for order in (1,2):
        np.testing.assert_allclose(response(c,order),
            (response(c+h,order-1)-response(c-h,order-1))/(2*h), rtol=2e-8, atol=2e-8)
    r = response(c)-DATA
    wc = np.linalg.inv(np.eye(len(X))+g/RHO)
    np.testing.assert_allclose(values(c,W), .5*np.trace(r.conj().T@wc@r).real,
                               rtol=1e-12)
    a, b = values(np.asarray(J), IDENT, True)
    assert a < 0 < b
    assert values(J[0], W, True) > 0


def calibrate(rng, n):
    # Independent upper-triangle session noise, mirrored. Sample the exact
    # Gaussian law of the session mean, not individual session matrices.
    p = len(KK)
    ii, jj = np.triu_indices(p)
    y = np.zeros((TRIALS,p,p))
    y[:,ii,jj] = rng.normal(0, TAU/np.sqrt(n), (TRIALS,len(ii)))
    y[:,jj,ii] = y[:,ii,jj]
    eigen, u = np.linalg.eigh(KK+y)
    w = (u*(1/(1+np.maximum(eigen,0)))[:,None,:])@u.swapaxes(1,2)
    return w, eigen[:,0]


def write_csv(name, rows):
    with (OUT/name).open('w', newline='') as f:
        writer = csv.DictWriter(f, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def main():
    self_checks()
    gamma, m = bounds(J,W)
    assert gamma > 0
    rng = np.random.default_rng(SEED)
    trials, summary, reps = [], [], {}
    p = len(KK)
    for n in COUNTS:
        ww, smallest = calibrate(rng,n)
        spectral = np.max(np.abs(np.linalg.eigvalsh(ww-W)),axis=1)
        v = p*p*TAU**2/n  # p diagonal + 2 times p(p-1)/2 off-diagonal terms
        markov = min(1., m*m*v/gamma**2)
        for t, (err, mineig) in enumerate(zip(spectral,smallest)):
            trials.append(dict(n=n, trial=t, operator_error=float(err),
                               preprojection_min_eigenvalue=float(mineig),
                               sufficient_condition=bool(m*err<gamma)))
        summary.append(dict(n=n, trials=TRIALS, passes=int(np.sum(m*spectral<gamma)),
                            pass_fraction=float(np.mean(m*spectral<gamma)),
                            projection_nontrivial=int(np.sum(smallest<0)),
                            stationary_point_probability_upper=markov,
                            pass_probability_lower=1-markov))
        if n in (4,256):
            direct, _ = bounds(J,ww[0])
            reps[n] = (ww[0], dict(n=n, trial=0, operator_error=float(spectral[0]),
                        sufficient_condition=bool(m*spectral[0]<gamma),
                        direct_abs_slope_lower=direct,
                        direct_left_slope=float(values(J[0],ww[0],True))))
    write_csv('calibration_trials.csv',trials)
    write_csv('summary.csv',summary)
    report = dict(frequency=K, locations=X.tolist(), rho=RHO, speed_domain=SPEED,
                  truth=TRUTH, interval=J, noise_sd=TAU, seed=SEED, trials_per_count=TRIALS,
                  oracle_slope_lower=gamma, residual_product_upper=m,
                  operator_error_threshold=gamma/m,
                  baseline_endpoint_slopes=values(np.array(J),IDENT,True).tolist(),
                  representatives=[info for _,info in reps.values()])
    (OUT/'diagnostics.json').write_text(json.dumps(report,indent=2)+'\n')
    np.savez(OUT/'weights.npz', oracle=W, scaled_gram=KK,
             calibrated_n4=reps[4][0], calibrated_n256=reps[256][0])
    plot(summary,reps)
    print(json.dumps(report,indent=2))
    print(*summary, sep='\n')


def plot(summary,reps):
    fig, (a,b,d) = plt.subplots(1,3,figsize=(12.3,3.85),layout='constrained')
    grid = np.linspace(*SPEED,2401)
    local = np.linspace(1.106,1.138,501)
    styles = [(IDENT, 'Ordinary LS','#636363','--'),(W,'Oracle frozen','#007483','-'),
              (reps[4][0], 'Calibrated, n=4','#ba5718',':'),
              (reps[256][0], 'Calibrated, n=256','#6a4c9c','-.')]
    for w,label,color,ls in styles:
        a.plot(grid,values(grid,w),color=color,ls=ls,lw=1.65,label=label)
        b.plot(local,values(local,w,True),color=color,ls=ls,lw=1.65)
    for ax in (a,b):
        ax.axvspan(*J,color='#e3f2e8',zorder=0)
        ax.set_xlabel('Sound speed $c$')
    a.axvline(TRUTH,color='#999999',lw=.8)
    a.set(title='(a) Objectives on the search domain',ylabel='Objective value',xlim=SPEED)
    a.legend(frameon=False,fontsize=8,loc='upper left')
    b.axhline(0,color='#999999',lw=.8)
    b.set(title='(b) Derivatives near $J$',ylabel="Objective derivative",xlim=(local[0],local[-1]))
    b.text(.5,.60,'$J$',transform=b.transAxes,ha='center',fontsize=10)
    d.semilogx(COUNTS,[r['pass_fraction'] for r in summary],'o-',color='#007483',lw=1.65,
               label='Fraction passing the test')
    d.semilogx(COUNTS,[r['pass_probability_lower'] for r in summary],'s--',color='#775629',lw=1.2,
               label='Markov lower bound on pass probability')
    d.set(ylim=(-.05,1.05),xlabel='Calibration sessions $n$',ylabel='Fraction / probability',
          title='(c) Sufficient-test pass rate')
    d.set_xticks(COUNTS, [str(n) for n in COUNTS])
    d.legend(frameon=False,fontsize=7.5,loc='center right')
    d.grid(axis='y', alpha=.22)
    fig.savefig(OUT/'helmholtz_landscape.pdf')
    fig.savefig(OUT/'helmholtz_landscape.png',dpi=220)
    plt.close(fig)


if __name__ == '__main__':
    main()


==> anc/helmholtz_example/requirements.txt <==
numpy==1.26.4 ; python_version >= "3.11" and python_version < "3.13"
matplotlib==3.9.2 ; python_version >= "3.11" and python_version < "3.13"
numpy==2.3.5 ; python_version == "3.13"
matplotlib==3.10.8 ; python_version == "3.13"


==> anc/helmholtz_example/summary.csv <==
n,trials,passes,pass_fraction,projection_nontrivial,stationary_point_probability_upper,pass_probability_lower
4,500,0,0.0,39,1.0,0.0
16,500,5,0.01,0,1.0,0.0
64,500,500,1.0,0,1.0,0.0
256,500,500,1.0,0,1.0,0.0
1024,500,500,1.0,0,0.7907305476346722,0.2092694523653278
4096,500,500,1.0,0,0.19768263690866805,0.802317363091332


==> anc/seismic_example_v2/README.md <==
# Seismic-motivated RMSE-margin illustration

This numerical illustration interprets the oracle-advantage stability remark in the V10 manuscript. It is motivated by the two-dimensional Helmholtz velocity-inversion example in Section 3.5 of van Leeuwen and Yang, *Inverse Problems* 41 (2025), 025009 (DOI: 10.1088/1361-6420/adab89). Their frozen data-driven metric is not the exact frozen-weight oracle considered here. This package does not rerun the published experiment, solve a PDE, simulate calibration sessions, or estimate reconstruction RMSE from measured data.

## Inputs and criterion

The oracle RMSE is set to 0.20. The calibrated RMSE and the bound B_n on the RMS displacement between the oracle and calibrated reconstructions are defined under the joint test and fresh calibration law, using the same coefficient norm and normalization. We assume B_n = 0.32/sqrt(n). The factor 0.32 is a hypothetical input, not a value estimated from seismic data or derived from the elliptic example.

A sufficient condition for strict improvement is B_n < baseline RMSE - oracle RMSE. At n=64, B_n=0.04 and the calibrated RMSE is at most 0.24 under the assumed bound. This suffices to beat a baseline of 0.30, but is inconclusive against a baseline of 0.22. The first passing integer counts are 11 and 257, respectively. At n=256 the upper bound equals 0.22, so strict improvement is not certified in the narrow-margin scenario.

The figure shows how the oracle margin affects the session count needed to satisfy the sufficient condition. Outside the shaded region, the condition is inconclusive, not evidence of worse reconstruction. The plot reports an upper bound, not a measured error. It gives no evidence about actual seismic performance, observed RMSE improvements, empirical validity of B_n, or recommended acquisition counts.

## Reproduce

```sh
python -m pip install -r requirements.txt
python seismic_margin.py
```

The script regenerates the CSV and PDF/PNG figures and checks the integer cutoffs with exact rational arithmetic.

## From illustration to experiment

A real experiment would need matched test instances, residuals, feasible sets, and fixed regularization for the baseline, oracle frozen, and calibrated frozen reconstructions; independent calibration data; a justified real representation and unbiased Gram calibration model; and an explicit accounting of additional calibration acquisition cost. If the frozen-stability proposition is used to derive B_n, oracle strong convexity and residual bounds must be verified on the common compact convex search set, with comparison of minimizers on that set. A local convex search set does not guarantee that a nonlinear solver reaches it.


==> anc/seismic_example_v2/VERIFICATION.md <==
# Verification

- Re-executed `seismic_margin.py` with Python 3.13.5, NumPy 2.3.5, and Matplotlib 3.10.8. The regenerated CSV is byte-identical to the supplied CSV.
- Independently checked the strict integer cutoffs at 10/11 and 256/257 using exact rational arithmetic and checked the displayed values at n=64 (B_n=0.04 and RMSE upper bound=0.24).
- The example is a hypothetical sufficient-bound calculation. It does not simulate seismic data, run a PDE inversion, or estimate reconstruction RMSE.
- The vector figure used in the V10 manuscript is part of the source package; this ancillary folder provides the script and numerical table.


==> anc/seismic_example_v2/requirements.txt <==
numpy==1.26.4 ; python_version >= '3.11' and python_version < '3.13'
matplotlib==3.9.2 ; python_version >= '3.11' and python_version < '3.13'
numpy==2.3.5 ; python_version == '3.13'
matplotlib==3.10.8 ; python_version == '3.13'


==> anc/seismic_example_v2/seismic_margin.csv <==
scenario,n,assumed_oracle_rmse,assumed_baseline_rmse,gap,assumed_B_n,calibrated_rmse_upper_bound,first_passing_n,sufficient_condition_passes
Wide margin,2,0.2,0.3,0.1,0.22627416997969518,0.4262741699796952,11,False
Wide margin,10,0.2,0.3,0.1,0.10119288512538814,0.30119288512538817,11,False
Wide margin,11,0.2,0.3,0.1,0.09648363026488437,0.2964836302648844,11,True
Wide margin,64,0.2,0.3,0.1,0.04,0.24000000000000002,11,True
Wide margin,256,0.2,0.3,0.1,0.02,0.22,11,True
Wide margin,512,0.2,0.3,0.1,0.014142135623730949,0.21414213562373097,11,True
Narrow margin,2,0.2,0.22,0.02,0.22627416997969518,0.4262741699796952,257,False
Narrow margin,64,0.2,0.22,0.02,0.04,0.24000000000000002,257,False
Narrow margin,256,0.2,0.22,0.02,0.02,0.22,257,False
Narrow margin,257,0.2,0.22,0.02,0.01996105156965777,0.21996105156965778,257,True
Narrow margin,512,0.2,0.22,0.02,0.014142135623730949,0.21414213562373097,257,True


==> anc/seismic_example_v2/seismic_margin.py <==
#!/usr/bin/env python3
"""Plot a seismic-motivated numerical illustration; no PDE solve or data."""
from fractions import Fraction
from pathlib import Path
import csv
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

OUT = Path(__file__).resolve().parent
ORACLE, C = Fraction('0.20'), Fraction('0.32')
SCENARIOS = [('Wide margin', Fraction('0.30')), ('Narrow margin', Fraction('0.22'))]


def passes(n, gap):
    # Square positive quantities to implement strict inequality exactly.
    return gap > 0 and n * gap**2 > C**2


def main():
    n = np.arange(2, 513)
    rows = []
    fig, axs = plt.subplots(1, 2, sharey=True, figsize=(8.8, 3.7), layout='constrained')
    for ax, (label, base) in zip(axs, SCENARIOS):
        gap = base - ORACLE
        first = C**2 // gap**2 + 1
        assert not passes(first-1, gap) and passes(first, gap)
        for k in sorted({2, first-1, first, 64, 256, 512}):
            bound = float(C)/np.sqrt(k)
            rows.append((label, k, float(ORACLE), float(base), float(gap), bound,
                         float(ORACLE)+bound, first, passes(k, gap)))
        ax.axvspan(first, 512, color='#dceee6', zorder=0)
        ax.axvline(first, lw=1, ls=':', color='#506761')
        ax.semilogx(n, float(ORACLE)+float(C)/np.sqrt(n), color='#006a86', lw=2,
                    label=r'Calibrated RMSE upper bound $r_A+B_n$')
        ax.axhline(float(base), color='#9d4723', lw=1.7, ls='--', label='Assumed baseline RMSE')
        ax.axhline(float(ORACLE), color='#525252', lw=1.2, ls='-.', label='Assumed oracle RMSE')
        ax.plot(64, float(ORACLE)+float(C)/8, 'o', color='#006a86', ms=5)
        ax.text(.97,.93, f'First passing count: {first}', transform=ax.transAxes,
                ha='right', va='top', fontsize=9)
        ax.set_title(f'{label}: {float(gap):.2f}')
        ax.set(xlim=(2,512), ylim=(.185,.45), xlabel='Independent calibration sessions $n$')
        ax.grid(axis='y', alpha=.18)
        ax.set_xticks([2, 8, 32, 64, 256, 512], ['2','8','32','64','256','512'])
    axs[0].set_ylabel('RMSE (common illustrative scale)')
    fig.suptitle('Seismic-motivated RMSE margins — numerical illustration', weight='bold')
    handles, labels = axs[0].get_legend_handles_labels()
    fig.legend(handles, labels, ncol=3, loc='outside lower center', fontsize=9, frameon=False)
    with (OUT/'seismic_margin.csv').open('w', newline='') as f:
        w = csv.writer(f)
        w.writerow(['scenario','n','assumed_oracle_rmse','assumed_baseline_rmse','gap','assumed_B_n',
                    'calibrated_rmse_upper_bound','first_passing_n','sufficient_condition_passes'])
        w.writerows(rows)
    fig.savefig(OUT/'seismic_margin.pdf')
    fig.savefig(OUT/'seismic_margin.png', dpi=220)


if __name__ == '__main__':
    main()


==> anc/verification/README_v4.md <==
# Supplementary finite-dimensional verification suite

This directory contains the verification suite cited in the V10 manuscript. The arXiv ancillary version retains 11 algebra/statistics check groups but omits historical full-manuscript TeX snapshots; the first check instead verifies the SHA-256 and syntax of the adjacent legacy helper.

## Files

- `verify_revised_v4.py` — deterministic finite-dimensional algebra, finite-support expectation, derivative, calibration, and perturbation checks.
- `legacy_algebra_checks.py` — earlier representer/Monte Carlo checks executed by the main verifier.
- `requirements_v4.txt` — NumPy version used for this ancillary verification run.
- `verification_revised_v4.txt` — output from the arXiv ancillary rerun.

## Reproduce

Tested with Python 3.13.5 and NumPy 2.3.5:

```sh
python -m pip install -r requirements_v4.txt
OPENBLAS_NUM_THREADS=1 python verify_revised_v4.py
```

All 11 check groups passed in the recorded run. These checks are finite-dimensional audit aids. They do not prove infinite-dimensional statements, validate physical acquisition models, or demonstrate PDE reconstruction performance.


==> anc/verification/legacy_algebra_checks.py <==
#!/usr/bin/env python3
"""Checks of the algebraic identities (Appendix D).  Seed 20261115."""
# The executable body below is copied unchanged from the first verbatim
# block in theoretical_arxiv_paper_revised_v2.tex, SHA-256:
# b5ffc13a67abe0a96e2343812efe83aabff2aa741c60bf5075f7fbb2416e442b
# These legacy checks do not validate the erroneous PDE identification in v2
# or establish reconstruction performance. Run through verify_revised_v3.py
# for the additional deterministic assertions and scope information.
import numpy as np

rng = np.random.default_rng(20261115)
sym = lambda A: (A + np.swapaxes(A, -1, -2)) / 2


def spd(k, p, scale=1.0):
    B = rng.normal(scale=scale, size=(k, p, p))
    return sym(B @ np.swapaxes(B, -1, -2)) + np.eye(p)


# (i) representer, residual, and the energy split of eq:energy-split
p, n = 3, 5
T = rng.normal(size=(n, p))
C = spd(1, p)[0]
Sig = spd(1, n)[0]
e = rng.normal(size=n)
A = Sig + T @ C @ T.T
q = C @ T.T @ np.linalg.solve(A, e)
r = e - T @ q
phi = 0.5 * e @ np.linalg.solve(A, e)
split = 0.5 * r @ np.linalg.solve(Sig, r)
split += 0.5 * q @ np.linalg.solve(C, q)
print(f"(i)   residual {abs(phi - split):.2e}   scale {phi:.2f}")

# (ii) unbiasedness and variance identity of thm:calibration
p, n, M, chunk = 3, 4, 400_000, 100_000
G = spd(1, p)[0]
S = 0.5 * spd(1, p)[0]
tgt = G + G @ S @ G
tot = np.zeros((p, p))
sq = np.zeros((p, p))
for _ in range(M // chunk):
    X = G + sym(rng.normal(scale=0.5, size=(chunk, n, p, p)))
    XS = X @ S
    allp = XS.sum(axis=1) @ X.sum(axis=1)
    diag = sum(XS[:, i] @ X[:, i] for i in range(n))
    KU = X.mean(axis=1) + (allp - diag) / (n * (n - 1))
    D = KU - tgt
    tot += D.sum(axis=0)
    sq += (D ** 2).sum(axis=0)
bias = tot / M
mse = sq.sum() / M
Z = sym(rng.normal(scale=0.5, size=(200_000, p, p)))
Y = sym(rng.normal(scale=0.5, size=(200_000, p, p)))
L = Z + G @ S @ Z + Z @ S @ G
H = 0.5 * (Z @ S @ Y + Y @ S @ Z)
pred = (L ** 2).sum(axis=(1, 2)).mean() / n
pred += 2 * (H ** 2).sum(axis=(1, 2)).mean() / (n * (n - 1))
print(f"(ii)  bias {np.abs(bias).max():.2e}   scale {np.abs(tgt).max():.2f}"
      f"   mse {mse:.4f}   predicted {pred:.4f}")

# (iii) the scalar counterexample of rem:counterexample
G1, S1, n1 = np.array([[1.0]]), np.array([[1.0]]), 2
X1, X2 = np.array([[3.0]]), np.array([[-1.0]])
KU = (X1 + X2) / n1 + (X1 @ S1 @ X2 + X2 @ S1 @ X1) / (n1 * (n1 - 1))
print(f"(iii) K_U = {KU[0, 0]:.1f}   G+GSG = {(G1 + G1 @ S1 @ G1)[0, 0]:.1f}"
      f"   projected = {max(KU[0, 0], 0.0):.1f}")


==> anc/verification/requirements_v4.txt <==
# Verification suite tested in the arXiv preparation environment.
numpy==2.3.5


==> anc/verification/verification_revised_v4.txt <==
V4 supplementary verification
Python: 3.13.5 NumPy: 2.3.5

1. Ancillary helper integrity
Legacy helper SHA-256: 1a60c8abd246625eda5b41daaa27583ef39aca56822ef51411a37464caf0fea6
Legacy helper parses and matches the archived verification hash.

2. Weighted elimination, push-through, and energy split
Energy split discrepancy: 1.110e-16
Equal-compression/source distinction and frozen substitution checked.

3. Singular factor uniqueness and whitened stability
Whitened gain: 0.41947270 <= 0.5; raw-data scalar gain can be 5.

4. Full structured, profile, and mixed derivatives
Structured DK finite-difference discrepancy: 1.677e-09
Profile derivative: exact 0.02105670; frozen 0.33088705.
Scalar K'(1)=6, not 4; mixed c/S derivative checked.

5. Fixed-reference reciprocal model and coefficient sensitivities
Green/compression discrepancy: 5.551e-17
Reciprocal DK finite-difference discrepancy: 8.238e-12
16-cell nodal analogue agrees with the exact piecewise-constant 1D Green matrix.
Forcing Gram (polynomial integral and sine series): 0.002083333333333334; observation Green value=0.25.

6. Exact noncommuting finite-support calibration and scatter identity
64 outcomes: maximum entrywise mean error 2.665e-15
Enumerated MSE: 1.557914666666667; variance formula: 1.557914666666667
n=2,3,4 and S=0,S,2S checked; plug-in bias and its degeneracy checked.

7. IID projection bias, inverse bounds, and frozen coefficient stability
Raw values/probabilities: 12 (1/4), -2 (1/2), 0 (1/4).
E[K_U]=2; E[K_+]=3; raw MSE=34; projected MSE=28.
Inverse-weight MSE=0.34976989 <= sigma0^(-4)*v_n=34.
Frozen coefficient MSE=0.041872169 <= bound=103.16753.
20 noncommuting matrix projection/resolvent instances checked.

8. Interior and fixed-active-set hypergradients
Interior upper gradient: [ 0.03794465 -0.01160801]; finite differences agree.
Active-set upper gradient: [0.0889985  0.06543328]; finite differences agree.

9. Ridge covariance, genuine LMMSE, posterior identity, and GLS
All covariance, risk-decomposition, matched-weight, and BLUE identities passed.

10. Relative quadratic perturbation, inverse bias, and constrained fitting
Relative perturbation gamma=0.062688; inverse bias=8.75874e-05.
Constrained value 0.5 is not support value 2; constant-determinant rotation checked.

11. Earlier Monte Carlo/representer checks, executed unchanged
(i)   residual 7.77e-16   scale 0.90
(ii)  bias 3.17e-03   scale 19.47   mse 38.5687   predicted 38.5575
(iii) K_U = -2.0   G+GSG = 2.0   projected = 0.0
Monte Carlo MSE/formula relative discrepancy: 2.899e-04
The finite-support assertions above, not this tolerance, check the exact variance formula.

ALL 11 CHECK GROUPS PASSED.
Scope: finite-dimensional algebra and finite-support expectations only.
No proof of nonlinear PDE recovery, global optimization, or practical superiority.
This script did not modify either manuscript.


==> anc/verification/verify_revised_v4.py <==
#!/usr/bin/env python3
"""V4-era finite-dimensional audit aids retained by the V10 manuscript.

Run from the package root: OPENBLAS_NUM_THREADS=1 python verify_revised_v4.py
The adjacent legacy helper is hash-checked and executed. Historical TeX snapshots are not part of this ancillary release.
Requires Python 3.9+ and NumPy.
These checks are not proofs of infinite-dimensional statements or tests of
PDE reconstruction performance.
"""
from contextlib import redirect_stdout
from hashlib import sha256
from io import StringIO
from itertools import product
from pathlib import Path
import platform
import runpy

import numpy as np

ROOT = Path(__file__).resolve().parent
LEGACY_SHA256 = "1a60c8abd246625eda5b41daaa27583ef39aca56822ef51411a37464caf0fea6"
RNG = np.random.default_rng(20261117)


def close(actual, expected, atol=2e-11, rtol=2e-10):
    np.testing.assert_allclose(actual, expected, atol=atol, rtol=rtol)


def sym(A):
    return (A + A.T) / 2


def spd(n):
    B = RNG.normal(size=(n, n))
    return B @ B.T + np.eye(n)


def inv(A):
    return np.linalg.solve(A, np.eye(A.shape[0]))


def power(A, exponent):
    values, vectors = np.linalg.eigh(sym(A))
    assert values.min() > 0
    return (vectors * values ** exponent) @ vectors.T


def psd_projection(A):
    values, vectors = np.linalg.eigh(sym(A))
    return (vectors * np.maximum(values, 0)) @ vectors.T


def calibration(X, S):
    n = len(X)
    return sum(X) / n + sum(
        X[i] @ S @ X[j]
        for i in range(n) for j in range(n) if i != j
    ) / (n * (n - 1))


def heading(text):
    print("\n" + text)


def source_checks():
    heading("1. Ancillary helper integrity")
    legacy = ROOT / "legacy_algebra_checks.py"
    assert legacy.is_file(), "The adjacent legacy helper is missing."
    digest = sha256(legacy.read_bytes()).hexdigest()
    assert digest == LEGACY_SHA256, "The legacy helper has changed."
    compile(legacy.read_text(encoding="utf-8"), str(legacy), "exec")
    print("Legacy helper SHA-256:", digest)
    print("Legacy helper parses and matches the archived verification hash.")


def elimination_checks():
    heading("2. Weighted elimination, push-through, and energy split")
    T, C, Sigma = RNG.normal(size=(4, 3)), spd(3), spd(4)
    e = RNG.normal(size=4)
    A = Sigma + T @ C @ T.T
    H = inv(C) + T.T @ np.linalg.solve(Sigma, T)
    q = C @ T.T @ np.linalg.solve(A, e)
    close(H @ q, T.T @ np.linalg.solve(Sigma, e))
    close(inv(A), inv(Sigma) - inv(Sigma) @ T @ inv(H) @ T.T @ inv(Sigma))
    close(inv(A) @ T @ C, inv(Sigma) @ T @ inv(H))
    residual = e - T @ q
    close(residual, Sigma @ np.linalg.solve(A, e))
    value = .5 * e @ np.linalg.solve(A, e)
    split = .5 * residual @ np.linalg.solve(Sigma, residual)
    split += .5 * q @ np.linalg.solve(C, q)
    close(value, split)
    print(f"Energy split discrepancy: {abs(value - split):.3e}")
    # Equal compression does not imply equal minimizing sources.
    T0 = np.array([[1., 0.]])
    C1, C2 = np.eye(2), np.array([[1., .4], [.4, 1.]])
    close(T0 @ C1 @ T0.T, T0 @ C2 @ T0.T)
    assert np.linalg.norm(C1 @ T0.T / 2 - C2 @ T0.T / 2) > .1
    # Frozen-denominator substitution is not an exact source solution.
    exact, substituted = .5, 1.
    close((exact - 1) + exact, 0)
    close((substituted - 1) + substituted, 1)
    print("Equal-compression/source distinction and frozen substitution checked.")


def factor_checks():
    heading("3. Singular factor uniqueness and whitened stability")
    sqrtC = np.diag([2., .5, 0.])
    C = sqrtC @ sqrtC
    T, Sigma = RNG.normal(size=(2, 3)), spd(2)
    e, change = RNG.normal(size=2), RNG.normal(size=2)
    A = Sigma + T @ C @ T.T
    Z = sqrtC @ T.T @ inv(A)
    z = Z @ e
    H = np.eye(3) + sqrtC @ T.T @ inv(Sigma) @ T @ sqrtC
    close(H @ z, sqrtC @ T.T @ np.linalg.solve(Sigma, e))
    assert np.linalg.eigvalsh(H).min() >= 1 - 1e-12
    close(z[2], 0)
    objective = lambda u: .5 * (T @ sqrtC @ u - e) @ np.linalg.solve(
        Sigma, T @ sqrtC @ u - e) + .5 * u @ u
    close(objective(z + np.array([0., 0., 1.])) - objective(z), .5)
    close(objective(z), .5 * e @ np.linalg.solve(A, e))
    assert np.linalg.norm(Z @ change) <= .5 * np.linalg.norm(
        power(Sigma, -.5) @ change) + 1e-12
    B = power(Sigma, -.5) @ T @ sqrtC
    gain = np.linalg.norm(np.linalg.solve(np.eye(3) + B.T @ B, B.T), 2)
    assert gain <= .5 + 1e-12
    close(.1 / (.01 + .1 ** 2), 5)
    close((.1 / (.01 + .1 ** 2)) * np.sqrt(.01), .5)
    print(f"Whitened gain: {gain:.8f} <= 0.5; raw-data scalar gain can be 5.")


def derivative_checks():
    heading("4. Full structured, profile, and mixed derivatives")
    T0, T1, T2 = (RNG.normal(size=(3, 2)) / 3 for _ in range(3))
    S, Sigma = spd(3) / 4, spd(3)
    e0, e1 = RNG.normal(size=3), RNG.normal(size=3)
    dS = sym(RNG.normal(size=(3, 3)))
    c, step = .8, 1e-5
    def matrices(x):
        T = T0 + x * T1 + x * x * T2
        G = T @ T.T
        C = np.eye(2) + T.T @ S @ T
        return T, G, C, G + G @ S @ G
    T, G, C, K = matrices(c)
    DT = T1 + 2 * c * T2
    DC = DT.T @ S @ T + T.T @ S @ DT
    DG = DT @ T.T + T @ DT.T
    DK = DG + DG @ S @ G + G @ S @ DG
    full = DT @ C @ T.T + T @ DC @ T.T + T @ C @ DT.T
    fd = (matrices(c + step)[3] - matrices(c - step)[3]) / (2 * step)
    close(DK, full)
    close(DK, fd, atol=2e-8)
    assert np.linalg.norm(T @ DC @ T.T) > 1e-4
    mixed = DG @ dS @ G + G @ dS @ DG
    mixed_fd = (matrices(c + step)[1] @ dS @ matrices(c + step)[1]
                - matrices(c - step)[1] @ dS @ matrices(c - step)[1]) / (2 * step)
    close(mixed, mixed_fd, atol=2e-8)
    def profile(x, frozen=False):
        ex = e0 + x * e1
        Kx = K if frozen else matrices(x)[3]
        return .5 * ex @ np.linalg.solve(Sigma + Kx, ex)
    e = e0 + c * e1
    w = np.linalg.solve(Sigma + K, e)
    exact = e1 @ w - .5 * w @ DK @ w
    frozen = e1 @ w
    close(exact, (profile(c + step) - profile(c - step)) / (2 * step), atol=2e-8)
    close(frozen, (profile(c + step, True) - profile(c - step, True)) / (2 * step), atol=2e-8)
    assert abs(exact - frozen) > 1e-5
    scalar_fd = (((1 + step) ** 2 + (1 + step) ** 4)
                 - ((1 - step) ** 2 + (1 - step) ** 4)) / (2 * step)
    close(scalar_fd, 6, atol=1e-8)
    print(f"Structured DK finite-difference discrepancy: {np.max(np.abs(DK-fd)):.3e}")
    print(f"Profile derivative: exact {exact:.8f}; frozen {frozen:.8f}.")
    print("Scalar K'(1)=6, not 4; mixed c/S derivative checked.")


def stiffness(values):
    # Piecewise-linear H_0^1 elements; values are cellwise coefficients.
    n = len(values)
    A = np.zeros((n + 1, n + 1))
    for j, coefficient in enumerate(values):
        A[j:j+2, j:j+2] += n * coefficient * np.array([[1., -1.], [-1., 1.]])
    return A[1:-1, 1:-1]


def reciprocal_checks():
    heading("5. Fixed-reference reciprocal model and coefficient sensitivities")
    n = 16
    mid = (np.arange(n) + .5) / n
    coefficients = 1.4 + .2 * np.sin(2 * np.pi * mid)
    direction = .15 * np.cos(3 * np.pi * mid)
    R = stiffness(1. + .1 * np.cos(np.pi * mid))
    A, Ah = stiffness(coefficients), stiffness(direction)
    M = np.eye(n - 1)[[3, 7, 11]]
    Mstar = np.linalg.solve(R, M.T)
    C0 = np.linalg.solve(A, R)
    P = np.linalg.solve(R, A)
    close(R @ C0, (R @ C0).T)
    close(R @ P, A)
    assert np.linalg.eigvalsh(sym(R @ C0)).min() > 0
    W = np.linalg.solve(A, M.T)
    D = M @ W
    close(C0 @ Mstar, W)
    close(M @ C0 @ Mstar, D)
    close(W.T @ A @ W, D)
    # Closed-form 1D Green function in resistance coordinates.
    resistance = np.r_[0., np.cumsum(1 / coefficients) / n]
    locations = resistance[[4, 8, 12]]
    green = np.minimum.outer(locations, locations) * (
        resistance[-1] - np.maximum.outer(locations, locations)) / resistance[-1]
    close(D, green)
    S = spd(3) / 4
    C = C0 + C0 @ Mstar @ S @ M @ C0
    CE = np.eye(n - 1) + W @ S @ M
    close(C, CE @ C0)
    close(R @ inv(C), A @ inv(CE))
    close(M @ C @ Mstar, D + D @ S @ D)
    DC0 = -np.linalg.solve(A, Ah @ C0)
    DD = -M @ np.linalg.solve(A, Ah @ W)
    close(DD, -W.T @ Ah @ W)
    DC = DC0 + DC0 @ Mstar @ S @ M @ C0 + C0 @ Mstar @ S @ M @ DC0
    DK = DD + DD @ S @ D + D @ S @ DD
    close(M @ DC @ Mstar, DK)
    step = 1e-5
    def compression(t):
        Dt = M @ np.linalg.solve(A + t * Ah, M.T)
        return Dt + Dt @ S @ Dt
    fd = (compression(step) - compression(-step)) / (2 * step)
    close(DK, fd, atol=1e-9)
    # Symmetrized full-session noise has the stated mean without entrywise independence.
    E = RNG.normal(size=(3, 3))
    sessions = [sym(D + E), sym(D - E)]
    close(sum(sessions) / 2, D)
    print(f"Green/compression discrepancy: {np.max(np.abs(M @ C0 @ Mstar-D)):.3e}")
    print(f"Reciprocal DK finite-difference discrepancy: {np.max(np.abs(DK-fd)):.3e}")
    print("16-cell nodal analogue agrees with the exact piecewise-constant 1D Green matrix.")
    odd = np.arange(1, 10000, 2, dtype=float)
    forcing_gram = 2 * np.sum((np.pi * odd) ** -6)
    close(forcing_gram, 1 / 480, atol=1e-15)
    # Three-point Gauss quadrature integrates the degree-four product exactly.
    nodes, weights = np.polynomial.legendre.leggauss(3)
    x = (nodes + 1) / 4
    w, z = x / 2, x / 16 - x**3 / 12
    close(.5 * (weights @ (w * z)), forcing_gram, atol=1e-15)
    assert abs(forcing_gram - .25) > .2
    print(f"Forcing Gram (polynomial integral and sine series): {forcing_gram:.16g}; observation Green value=0.25.")


def calibration_checks():
    heading("6. Exact noncommuting finite-support calibration and scatter identity")
    G = np.array([[2., .5], [.5, 1.]])
    S = np.array([[1., .2], [.2, .8]])
    A = np.array([[.3, .1], [.1, -.2]])
    B = np.array([[.1, -.2], [-.2, .4]])
    noises = [s * A + t * B for s, t in product([-1, 1], repeat=2)]
    assert np.linalg.norm(G @ S - S @ G) > 1e-3
    for scale in [0., 1., 2.]:
        SS = scale * S
        target = G + G @ SS @ G
        a = np.mean([np.linalg.norm(W + G @ SS @ W + W @ SS @ G, "fro") ** 2
                     for W in noises])
        b = np.mean([np.linalg.norm((W @ SS @ V + V @ SS @ W) / 2, "fro") ** 2
                     for W, V in product(noises, repeat=2)])
        for n in [2, 3, 4]:
            estimates = []
            for indices in product(range(4), repeat=n):
                X = [G + noises[i] for i in indices]
                raw = calibration(X, SS)
                mean = sum(X) / n
                scatter = sum((Xi - mean) @ SS @ (Xi - mean) for Xi in X) / (n - 1)
                close(raw, mean + mean @ SS @ mean - scatter / n)
                close(raw, raw.T)
                estimates.append(raw)
            estimates = np.array(estimates)
            close(estimates.mean(axis=0), target)
            mse = np.mean(np.sum((estimates - target) ** 2, axis=(1, 2)))
            predicted = a / n + 2 * b / (n * (n - 1))
            close(mse, predicted)
            if scale == 1 and n == 3:
                mean_error = np.max(np.abs(estimates.mean(axis=0) - target))
                print(f"64 outcomes: maximum entrywise mean error {mean_error:.3e}")
                print(f"Enumerated MSE: {mse:.16g}; variance formula: {predicted:.16g}")
                close(mse, 1.557914666666667)
        plugin_bias = np.mean([(G + W) + (G + W) @ SS @ (G + W) for W in noises], axis=0) - target
        close(plugin_bias, np.mean([W @ SS @ W for W in noises], axis=0))
    # Nonzero S and nonzero noise need not give strictly positive plug-in bias.
    S0, W0 = np.diag([1., 0.]), np.diag([0., 1.])
    close(W0 @ S0 @ W0, np.zeros((2, 2)))
    print("n=2,3,4 and S=0,S,2S checked; plug-in bias and its degeneracy checked.")


def projection_and_frozen_checks():
    heading("7. IID projection bias, inverse bounds, and frozen coefficient stability")
    raws = np.array([calibration([np.array([[x]]), np.array([[y]])], np.ones((1, 1)))[0, 0]
                     for x, y in product([3., -1.], repeat=2)])
    projected = np.maximum(raws, 0)
    close(raws, [12., -2., -2., 0.])
    close(raws.mean(), 2)
    close(projected.mean(), 3)
    raw_mse = np.mean((raws - 2) ** 2)
    projected_mse = np.mean((projected - 2) ** 2)
    close(raw_mse, 34)
    close(projected_mse, 28)
    inverse_mse = np.mean((1 / (1 + projected) - 1 / 3) ** 2)
    assert inverse_mse <= projected_mse <= raw_mse
    d, rho, E0, E1 = .8, .7, 1.8, 1.
    oracle_A = 3.
    mu = 1 / oracle_A + rho
    oracle_c = d / (1 + rho * oracle_A)
    estimates = d / (1 + rho * (1 + projected))
    assert np.max(np.abs(estimates)) < 1  # interior of C_h=[-1,1]
    coefficient_error = np.abs(estimates - oracle_c)
    inverse_error = np.abs(1 / (1 + projected) - 1 / oracle_A)
    assert np.all(coefficient_error <= E0 * E1 / mu * inverse_error + 1e-12)
    coefficient_mse = np.mean(coefficient_error ** 2)
    expected_bound = (E0 * E1 / mu) ** 2 * raw_mse
    assert coefficient_mse <= expected_bound
    print("Raw values/probabilities: 12 (1/4), -2 (1/2), 0 (1/4).")
    print(f"E[K_U]=2; E[K_+]=3; raw MSE={raw_mse:g}; projected MSE={projected_mse:g}.")
    print(f"Inverse-weight MSE={inverse_mse:.8g} <= sigma0^(-4)*v_n={raw_mse:g}.")
    print(f"Frozen coefficient MSE={coefficient_mse:.8g} <= bound={expected_bound:.8g}.")
    # Noncommuting, matrix-valued pointwise projection/resolvent checks.
    Sigma = spd(3)
    sigma0 = np.linalg.eigvalsh(Sigma).min()
    K = spd(3) / 3
    for _ in range(20):
        raw = sym(RNG.normal(size=(3, 3)))
        projected = psd_projection(raw)
        assert np.linalg.norm(projected-K, "fro") <= np.linalg.norm(raw-K, "fro") + 1e-12
        error = np.linalg.norm(inv(Sigma+projected)-inv(Sigma+K), "fro")
        assert error <= np.linalg.norm(projected-K, "fro") / sigma0 ** 2 + 1e-12
    print("20 noncommuting matrix projection/resolvent instances checked.")


def hypergradient_checks():
    heading("8. Interior and fixed-active-set hypergradients")
    H0 = np.array([[2., .3], [.3, 1.5]])
    directions = [np.array([[.2, .1], [.1, -.1]]), np.array([[0., -.1], [-.1, .2]])]
    B = np.array([[.2, -.1], [.1, .3]])
    b0, target = np.array([2., .5]), np.array([.1, -.2])
    theta = np.array([.2, -.1])
    def data(t):
        return H0 + sum(t[i] * directions[i] for i in range(2)), b0 + B @ t
    def lower(t, active=False):
        H, b = data(t)
        if active:
            a = np.array([[1., 0.]])  # fixed inequality c[0] <= 0, strictly active
            KKT = np.block([[H, a.T], [a, np.zeros((1, 1))]])
            primal_dual = np.linalg.solve(KKT, np.r_[b, 0.])
            return primal_dual[:2], primal_dual[2:], KKT
        return np.linalg.solve(H, b)
    step = 1e-6
    for active in [False, True]:
        H, _ = data(theta)
        if active:
            c, nu, KKT = lower(theta, True)
            assert nu[0] > 0
            close(c[0], 0)
        else:
            c = lower(theta)
        mixed = np.column_stack([directions[i] @ c - B[:, i] for i in range(2)])
        if active:
            derivative = np.linalg.solve(KKT, np.vstack([-mixed, np.zeros((1, 2))]))[:2]
            adjoint = np.linalg.solve(KKT.T, np.r_[c-target, 0.])[:2]
        else:
            derivative = -np.linalg.solve(H, mixed)
            adjoint = np.linalg.solve(H.T, c-target)
        gradient = -adjoint @ mixed + .2 * theta
        fds, loss_fds = [], []
        def coefficient(t):
            return lower(t, True)[0] if active else lower(t)
        def loss(t):
            u = coefficient(t) - target
            return .5 * u @ u + .1 * t @ t
        for j in range(2):
            delta = np.eye(2)[j] * step
            fds.append((coefficient(theta+delta)-coefficient(theta-delta))/(2*step))
            loss_fds.append((loss(theta+delta)-loss(theta-delta))/(2*step))
        close(derivative, np.column_stack(fds), atol=2e-9)
        close(gradient, loss_fds, atol=2e-9)
        print(f"{'Active-set' if active else 'Interior'} upper gradient: {gradient}; finite differences agree.")
    # Strong convexity and continuity are not enough for Lipschitz sensitivity.
    eps = np.array([1e-2, 1e-4, 1e-6])
    close(np.sqrt(eps) / eps, [10., 100., 1000.])


def statistics_checks():
    heading("9. Ridge covariance, genuine LMMSE, posterior identity, and GLS")
    J, P, Gamma = RNG.normal(size=(4, 2)), spd(2), spd(4)
    Gamma_assumed, Lambda = spd(4), spd(2)
    W = inv(Gamma_assumed)
    H = J.T @ W @ J + Lambda
    A = np.linalg.solve(H, J.T @ W)
    direct = (A @ J - np.eye(2)) @ P @ (A @ J - np.eye(2)).T + A @ Gamma @ A.T
    formula = inv(H) @ (J.T @ W @ Gamma @ W @ J + Lambda @ P @ Lambda) @ inv(H)
    close(direct, formula)
    for PP in [P, np.diag([1., 0.])]:
        By = J @ PP @ J.T + Gamma
        optimal = PP @ J.T @ inv(By)
        competing = RNG.normal(size=(2, 4))
        risk = lambda AA: np.trace((AA @ J - np.eye(2)) @ PP @ (AA @ J - np.eye(2)).T + AA @ Gamma @ AA.T)
        close(risk(competing)-risk(optimal), np.trace((competing-optimal) @ By @ (competing-optimal).T))
        assert risk(competing) >= risk(optimal) - 1e-12
    V = inv(inv(P) + J.T @ inv(Gamma) @ J)
    optimal = P @ J.T @ inv(J @ P @ J.T + Gamma)
    close(V @ J.T @ inv(Gamma), optimal)
    close(np.trace((optimal @ J-np.eye(2)) @ P @ (optimal @ J-np.eye(2)).T + optimal @ Gamma @ optimal.T), np.trace(V))
    GLS = np.linalg.solve(J.T @ inv(Gamma) @ J, J.T @ inv(Gamma))
    close(GLS @ J, np.eye(2))
    perturbation = RNG.normal(size=(2, 4)) @ (np.eye(4) - J @ np.linalg.solve(J.T @ J, J.T))
    close(perturbation @ J, np.zeros((2, 2)))
    close((GLS+perturbation) @ Gamma @ (GLS+perturbation).T - GLS @ Gamma @ GLS.T,
          perturbation @ Gamma @ perturbation.T)
    print("All covariance, risk-decomposition, matched-weight, and BLUE identities passed.")


def perturbation_checks():
    heading("10. Relative quadratic perturbation, inverse bias, and constrained fitting")
    A = spd(3)
    Delta = sym(RNG.normal(size=(3, 3)))
    Delta *= .2 * np.linalg.eigvalsh(A).min() / np.linalg.norm(Delta, 2)
    R = RNG.normal(size=(3, 2))
    invsqrt = power(A, -.5)
    B = invsqrt @ Delta @ invsqrt
    gamma = np.linalg.norm(B, 2)
    Y = invsqrt @ R
    phi = .5 * np.trace(R.T @ np.linalg.solve(A, R))
    change = .5 * np.trace(R.T @ np.linalg.solve(A+Delta, R)) - phi
    close(change, -.5 * np.trace(Y.T @ np.linalg.solve(np.eye(3)+B, B @ Y)))
    assert abs(change) <= phi * gamma / (1-gamma) + 1e-12
    e = RNG.normal(size=3)
    v = invsqrt @ e
    average = np.mean([e @ np.linalg.solve(A+t*Delta, e) for t in [-1, 1]])
    baseline = e @ np.linalg.solve(A, e)
    second_order = np.linalg.norm(B @ v) ** 2
    remainder = average-baseline-second_order
    remainder_bound = 2 * np.linalg.norm(v) ** 2 * np.linalg.norm(inv(A), 2) ** 3 * np.linalg.norm(Delta, "fro") ** 3
    bias_bound = 2 * np.linalg.norm(v) ** 2 * np.linalg.norm(inv(A), 2) ** 2 * np.linalg.norm(Delta, "fro") ** 2
    assert abs(remainder) <= remainder_bound + 1e-12
    assert -1e-12 <= average-baseline <= bias_bound + 1e-12
    constrained_value = .5 * (2.-1.) ** 2
    support_function = 2.
    close(constrained_value, .5)
    assert constrained_value != support_function
    # A coefficient-dependent covariance can have constant determinant.
    angle = .4
    Q = np.array([[np.cos(angle), -np.sin(angle)], [np.sin(angle), np.cos(angle)]])
    K0 = np.diag([1., 3.])
    close(np.linalg.det(np.eye(2)+K0), np.linalg.det(np.eye(2)+Q @ K0 @ Q.T))
    print(f"Relative perturbation gamma={gamma:.6f}; inverse bias={average-baseline:.6g}.")
    print("Constrained value 0.5 is not support value 2; constant-determinant rotation checked.")


def legacy_checks():
    heading("11. Earlier Monte Carlo/representer checks, executed unchanged")
    buffer = StringIO()
    with redirect_stdout(buffer):
        namespace = runpy.run_path(str(ROOT / "legacy_algebra_checks.py"), run_name="__main__")
    print(buffer.getvalue(), end="")
    assert abs(namespace["phi"] - namespace["split"]) < 1e-11
    # This loose diagnostic is not an exact Monte Carlo acceptance criterion.
    relative_difference = abs(namespace["mse"] - namespace["pred"]) / namespace["pred"]
    assert relative_difference < .02
    print(f"Monte Carlo MSE/formula relative discrepancy: {relative_difference:.3e}")
    print("The finite-support assertions above, not this tolerance, check the exact variance formula.")


def main():
    print("V4 supplementary verification")
    print("Python:", platform.python_version(), "NumPy:", np.__version__)
    for check in [source_checks, elimination_checks, factor_checks, derivative_checks,
                  reciprocal_checks, calibration_checks, projection_and_frozen_checks,
                  hypergradient_checks, statistics_checks, perturbation_checks, legacy_checks]:
        check()
    print("\nALL 11 CHECK GROUPS PASSED.")
    print("Scope: finite-dimensional algebra and finite-support expectations only.")
    print("No proof of nonlinear PDE recovery, global optimization, or practical superiority.")
    print("This script did not modify either manuscript.")


if __name__ == "__main__":
    main()

